Explainable artificial intelligence toward usable and trustworthy computer-aided early diagnosis of multiple sclerosis from Optical Coherence Tomography

Background: Several studies indicate that the anterior visual pathway provides information about the dynamics of axonal degeneration in Multiple Sclerosis (MS). Current research in the field is focused on the quest for the most discriminative features among patients and controls and the development of machine learning models that yield computer-aided solutions widely usable in clinical practice. However, most studies are conducted with small samples and the models are used as black boxes. Clinicians should not trust machine learning decisions unless they come with comprehensive and easily understandable explanations. Materials and methods: A total of 216 eyes from 111 healthy controls and 100 eyes from 59 patients with relapsing-remitting MS were enrolled. The feature set was obtained from the thickness of the ganglion cell layer (GCL) and the retinal nerve fiber layer (RNFL). Measurements were acquired by the novel Posterior Pole protocol from Spectralis Optical Coherence Tomography (OCT) device. We compared two black-box methods (gradient boosting and random forests) with a glass-box method (explainable boosting machine). Explainability was studied using SHAP for the black-box methods and the scores of the glass-box method. Results: The best-performing models were obtained for the GCL layer. Explainability pointed out to the temporal location of the GCL layer that is usually broken or thinning in MS and the relationship between low thickness values and high probability of MS, which is coherent with clinical knowledge. Conclusions: The insights on how to use explainability shown in this work represent a first important step toward a trustworthy computer-aided solution for the diagnosis of MS with OCT.

==> Figures/mhg_Zones_BoxPlots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## XGB. Performance assessment.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Libraries:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import datetime\n",
    "from pathlib import Path\n",
    "\n",
    "import os\n",
    "import pickle\n",
    "\n",
    "import pandas as pd\n",
    "\n",
    "import sys\n",
    "sys.path.append( '..')\n",
    "\n",
    "import matplotlib as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "layer = 'RNFL' # 'RNFL' # 'GCL'\n",
    "age = 'Age20-60'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = '../XGB/Results_CBM2023'\n",
    "\n",
    "eye = 'L' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "xgb_evalL = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'R' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "xgb_evalR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "xgb_evalRand = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Both'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "xgb_evalB = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "# eye = 'LR'\n",
    "# out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "# xgb_evalLR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'L' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "xgbz_evalL = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'R' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "xgbz_evalR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "xgbz_evalRand = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Both'\n",
    "out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "xgbz_evalB = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "# eye = 'LR'\n",
    "# out_name = \"XGB_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "# xgbz_evalLR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = '../RF/Results_CBM2023'\n",
    "\n",
    "eye = 'L' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "rf_evalL = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'R' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "rf_evalR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "rf_evalRand = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Both'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "rf_evalB = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'LR'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "rf_evalLR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'L' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "rfz_evalL = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'R' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "rfz_evalR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "rfz_evalRand = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Both'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "rfz_evalB = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'LR'\n",
    "out_name = \"RF_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "rfz_evalLR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = '../EBM/Results_CBM2023'\n",
    "\n",
    "eye = 'L' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "ebm_evalL = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'R' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "ebm_evalR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "ebm_evalRand = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Both'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "ebm_evalB = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'LR'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_PPole_Universal\"\n",
    "ebm_evalLR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'L' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "ebmz_evalL = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'R' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "ebmz_evalR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "ebmz_evalRand = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'Both'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "ebmz_evalB = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )\n",
    "\n",
    "eye = 'LR'\n",
    "out_name = \"EBM_\" + layer + \"_\" + eye + \"_\" + age + \"_Zones_PPole_Universal\"\n",
    "ebmz_evalLR = pd.read_csv( results + '/' + out_name + '/' + 'eval.csv' )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='species', ylabel='sepal_length'>"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# library & dataset\n",
    "import seaborn as sns\n",
    "df = sns.load_dataset('iris')\n",
    "\n",
    "sns.boxplot( x=df[\"species\"], y=df[\"sepal_length\"] )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 22}\n",
    "\"\"\"\n",
    "\n",
    "font = {'family' : 'normal',\n",
    "        'weight' : 'normal',\n",
    "        'size'   : 15}\n",
    "\n",
    "plt.rc('font', **font)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\n# Azules\\nset style line 1 lt 1 lc rgb \\'#332288\\' lw 1\\nset style line 2 lt 1 lc rgb \\'#00008B\\' lw 1\\nset style line 3 lt 1 lc rgb \\'#6495ED\\' lw 1 # azul claro\\nset style line 4 lt 1 lc rgb \\'#88CCEE\\' lw 1 # azul muy claro\\n\\n# Verdes\\nset style line 6 lt 1 lc rgb \\'#44AA99\\' lw 1\\nset style line 5 lt 1 lc rgb \\'#008B00\\' lw 1\\nset style line 7 lt 1 lc rgb \\'#0e3d00\\' lw 1\\n\\n\\n# Rosas\\nset style line 9 lt 1 lc rgb \\'#CC6677\\' lw 1\\nset style line 8 lt 1 lc rgb \\'#882255\\' lw 1\\nset style line 10 lt 1 lc rgb \\'#AA4499\\' lw 1\\nset style line 11 lt 1 lc rgb \\'#8B0000\\' lw 1\\n\\n# Negro\\nset style line 12 lt 1 lc rgb \\'#000000\\' lw 1\\nset style line 20 lt 1 lc rgb \\'#000000\\' lw 2\\n\\n#set style line 7 lt 1 lc rgb \\'#999933\\' lw 1\\n#set style line 8 lt 1 lc rgb \\'#DDCC77\\' lw 1\\n\\n# Naranjas\\nset style line 13 lt 1 lc rgb \"orange\" lw 1\\nset style line 14 lt 1 lc rgb \"#ffd982\" lw 1\\nset style line 15 lt 1 lc rgb \\'#FF7200\\' lw 1\\nset style line 16 lt 1 lc rgb \\'#FCA45D\\' lw 1\\n\\n#set style line 19 lt 1 lc rgb \"#a201bf\" lw 1\\n\\nset style line 19 lt 1 lc rgb \"#AAAAAA\" lw 1\\n\\n# set label \"running out\" at graph 0.18,0.65\\n# set label \"of VRAM\" at graph 0.19,0.6\\n'"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"\"\"\n",
    "# Azules\n",
    "set style line 1 lt 1 lc rgb '#332288' lw 1\n",
    "set style line 2 lt 1 lc rgb '#00008B' lw 1\n",
    "set style line 3 lt 1 lc rgb '#6495ED' lw 1 # azul claro\n",
    "set style line 4 lt 1 lc rgb '#88CCEE' lw 1 # azul muy claro\n",
    "\n",
    "# Verdes\n",
    "set style line 6 lt 1 lc rgb '#44AA99' lw 1\n",
    "set style line 5 lt 1 lc rgb '#008B00' lw 1\n",
    "set style line 7 lt 1 lc rgb '#0e3d00' lw 1\n",
    "\n",
    "\n",
    "# Rosas\n",
    "set style line 9 lt 1 lc rgb '#CC6677' lw 1\n",
    "set style line 8 lt 1 lc rgb '#882255' lw 1\n",
    "set style line 10 lt 1 lc rgb '#AA4499' lw 1\n",
    "set style line 11 lt 1 lc rgb '#8B0000' lw 1\n",
    "\n",
    "# Negro\n",
    "set style line 12 lt 1 lc rgb '#000000' lw 1\n",
    "set style line 20 lt 1 lc rgb '#000000' lw 2\n",
    "\n",
    "#set style line 7 lt 1 lc rgb '#999933' lw 1\n",
    "#set style line 8 lt 1 lc rgb '#DDCC77' lw 1\n",
    "\n",
    "# Naranjas\n",
    "set style line 13 lt 1 lc rgb \"orange\" lw 1\n",
    "set style line 14 lt 1 lc rgb \"#ffd982\" lw 1\n",
    "set style line 15 lt 1 lc rgb '#FF7200' lw 1\n",
    "set style line 16 lt 1 lc rgb '#FCA45D' lw 1\n",
    "\n",
    "#set style line 19 lt 1 lc rgb \"#a201bf\" lw 1\n",
    "\n",
    "set style line 19 lt 1 lc rgb \"#AAAAAA\" lw 1\n",
    "\n",
    "# set label \"running out\" at graph 0.18,0.65\n",
    "# set label \"of VRAM\" at graph 0.19,0.6\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\n",
    "\"\"\"\n",
    "X = ['XGB-L', 'XGB-R', 'XGB-rand', 'XGB-LR', 'XGB-(L,R)', 'XGB-L', \n",
    "     'RF-R', 'RF-rand', 'RF-LR', 'RF-(L,R)',\n",
    "     'EBM-L', 'EBM-R', 'EBM-rand', 'EBM-LR', 'EBM-(L,R)']\n",
    "\n",
    "# X = pd.DataFrame(X)\n",
    "\"\"\"\n",
    "\"\"\"\n",
    "X = ['XGB-L', 'XGB-R', 'XGB-rand', 'XGB-LR',  \n",
    "     'RF-L', 'RF-R', 'RF-rand', 'RF-LR', \n",
    "     'EBM-L', 'EBM-R', 'EBM-rand', 'EBM-LR']\n",
    "\"\"\"\n",
    "\n",
    "X = ['XGB-L', 'RF-L', 'EBM-L',\n",
    "     'XGB-R', 'RF-R', 'EBM-R',\n",
    "     'XGB-rand', 'RF-rand', 'EBM-rand', \n",
    "     'XGB-LR', 'RF-LR', 'EBM-LR']\n",
    "\n",
    "\n",
    "# data = [xgb_evalL['acc'], xgb_evalR['acc'], xgb_evalRand['acc'], xgb_evalB['acc'], xgb_evalLR['acc'], \n",
    "#       rf_evalL['acc'], rf_evalR['acc'], rf_evalRand['acc'], rf_evalB['acc'], rf_evalLR['acc'],\n",
    "#       ebm_evalL['acc'], ebm_evalR['acc'], ebm_evalRand['acc'], ebm_evalB['acc'], ebm_evalLR['acc']]\n",
    "\n",
    "\"\"\"\n",
    "data = [xgb_evalL['acc'], xgb_evalR['acc'], xgb_evalRand['acc'], xgb_evalB['acc'], \n",
    "       rf_evalL['acc'], rf_evalR['acc'], rf_evalRand['acc'], rf_evalB['acc'],\n",
    "       ebm_evalL['acc'], ebm_evalR['acc'], ebm_evalRand['acc'], ebm_evalB['acc']]\n",
    "\"\"\"\n",
    "\n",
    "data = [xgbz_evalL['acc'], rfz_evalL['acc'], ebmz_evalL['acc'], \n",
    "        xgbz_evalR['acc'], rfz_evalR['acc'], ebmz_evalR['acc'],\n",
    "        xgbz_evalRand['acc'], rfz_evalRand['acc'], ebmz_evalRand['acc'],\n",
    "        xgbz_evalB['acc'], rfz_evalB['acc'], ebmz_evalB['acc']]\n",
    "\n",
    "\n",
    "# fig = plt.figure(figsize =(10, 7))\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "\n",
    "boxes = ax.boxplot(data, patch_artist=True)\n",
    "\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.xticks(range(1,13), X)\n",
    "plt.xticks(rotation = 45)\n",
    " \n",
    "colors = ['#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b']\n",
    " \n",
    "for patch, color in zip(boxes['boxes'], colors):\n",
    "    patch.set_facecolor(color)\n",
    "\n",
    "# for element in ['boxes', 'whiskers', 'fliers', 'means', 'medians', 'caps']:\n",
    "#        plt.setp(bp[element], color=edge_color)    \n",
    " \n",
    "for element in ['medians']:\n",
    "    plt.setp(boxes[element], color = \"black\")\n",
    "    \n",
    "plt.ylabel('Accuracy')\n",
    "\n",
    "plt.ylim([0.5, 1.01])  \n",
    "\n",
    "plt.savefig(layer + '_AccuracyZonesBoxPlots.png')\n",
    "\n",
    "# show plot\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\n",
    "X = ['XGB-L', 'RF-L', 'EBM-L',\n",
    "     'XGB-R', 'RF-R', 'EBM-R',\n",
    "     'XGB-rand', 'RF-rand', 'EBM-rand', \n",
    "     'XGB-LR', 'RF-LR', 'EBM-LR']\n",
    "\n",
    "data = [xgbz_evalL['auc'], rfz_evalL['auc'], ebmz_evalL['auc'], \n",
    "        xgbz_evalR['auc'], rfz_evalR['auc'], ebmz_evalR['auc'],\n",
    "        xgbz_evalRand['auc'], rfz_evalRand['auc'], ebmz_evalRand['auc'],\n",
    "        xgbz_evalB['auc'], rfz_evalB['auc'], ebmz_evalB['auc']]\n",
    "\n",
    "\n",
    "# fig = plt.figure(figsize =(10, 7))\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "\n",
    "boxes = ax.boxplot(data, patch_artist=True)\n",
    "\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.xticks(range(1,13), X)\n",
    "plt.xticks(rotation = 45)\n",
    " \n",
    "colors = ['#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b']\n",
    " \n",
    "for patch, color in zip(boxes['boxes'], colors):\n",
    "    patch.set_facecolor(color)\n",
    "\n",
    "# for element in ['boxes', 'whiskers', 'fliers', 'means', 'medians', 'caps']:\n",
    "#        plt.setp(bp[element], color=edge_color)    \n",
    " \n",
    "for element in ['medians']:\n",
    "    plt.setp(boxes[element], color = \"black\")\n",
    "    \n",
    "plt.ylabel('AUC')\n",
    "\n",
    "plt.ylim([0.5, 1.01])  \n",
    "\n",
    "plt.savefig(layer + '_AUCZonesBoxPlots.png')\n",
    "\n",
    "# show plot\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\n",
    "X = ['XGB-L', 'RF-L', 'EBM-L',\n",
    "     'XGB-R', 'RF-R', 'EBM-R',\n",
    "     'XGB-rand', 'RF-rand', 'EBM-rand', \n",
    "     'XGB-LR', 'RF-LR', 'EBM-LR']\n",
    "\n",
    "data = [xgbz_evalL['sens'], rfz_evalL['sens'], ebmz_evalL['sens'], \n",
    "        xgbz_evalR['sens'], rfz_evalR['sens'], ebmz_evalR['sens'],\n",
    "        xgbz_evalRand['sens'], rfz_evalRand['sens'], ebmz_evalRand['sens'],\n",
    "        xgbz_evalB['sens'], rfz_evalB['sens'], ebmz_evalB['sens']]\n",
    "\n",
    "\n",
    "# fig = plt.figure(figsize =(10, 7))\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "\n",
    "boxes = ax.boxplot(data, patch_artist=True)\n",
    "\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.xticks(range(1,13), X)\n",
    "plt.xticks(rotation = 45)\n",
    " \n",
    "colors = ['#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b']\n",
    " \n",
    "for patch, color in zip(boxes['boxes'], colors):\n",
    "    patch.set_facecolor(color)\n",
    "\n",
    "# for element in ['boxes', 'whiskers', 'fliers', 'means', 'medians', 'caps']:\n",
    "#        plt.setp(bp[element], color=edge_color)    \n",
    " \n",
    "for element in ['medians']:\n",
    "    plt.setp(boxes[element], color = \"black\")\n",
    "    \n",
    "plt.ylabel('Sensitivity')\n",
    "\n",
    "plt.ylim([0.25, 1.01])  \n",
    "\n",
    "plt.savefig(layer + '_SensZonesBoxPlots.png')\n",
    "\n",
    "# show plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\n",
    "X = ['XGB-L', 'RF-L', 'EBM-L',\n",
    "     'XGB-R', 'RF-R', 'EBM-R',\n",
    "     'XGB-rand', 'RF-rand', 'EBM-rand', \n",
    "     'XGB-LR', 'RF-LR', 'EBM-LR']\n",
    "\n",
    "data = [xgbz_evalL['spec'], rfz_evalL['spec'], ebmz_evalL['spec'], \n",
    "        xgbz_evalR['spec'], rfz_evalR['spec'], ebmz_evalR['spec'],\n",
    "        xgbz_evalRand['spec'], rfz_evalRand['spec'], ebmz_evalRand['spec'],\n",
    "        xgbz_evalB['spec'], rfz_evalB['spec'], ebmz_evalB['spec']]\n",
    "\n",
    "\n",
    "# fig = plt.figure(figsize =(10, 7))\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "\n",
    "boxes = ax.boxplot(data, patch_artist=True)\n",
    "\n",
    "ax.yaxis.grid(True)\n",
    "\n",
    "plt.xticks(range(1,13), X)\n",
    "plt.xticks(rotation = 45)\n",
    " \n",
    "colors = ['#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b', '#5d84c9', '#559e93', '#b5628b']\n",
    " \n",
    "for patch, color in zip(boxes['boxes'], colors):\n",
    "    patch.set_facecolor(color)\n",
    "\n",
    "# for element in ['boxes', 'whiskers', 'fliers', 'means', 'medians', 'caps']:\n",
    "#        plt.setp(bp[element], color=edge_color)    \n",
    " \n",
    "for element in ['medians']:\n",
    "    plt.setp(boxes[element], color = \"black\")\n",
    "    \n",
    "plt.ylabel('Specificity')\n",
    "\n",
    "plt.ylim([0.5, 1.01])  \n",
    "\n",
    "plt.savefig(layer + '_SpecZonesBoxPlots.png')\n",
    "\n",
    "# show plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'list' object has no attribute 'shape'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-29-047ed65ff157>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mdata\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m: 'list' object has no attribute 'shape'"
     ]
    }
   ],
   "source": [
    "data.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "data = [xgbz_evalL['acc'], xgbz_evalR['acc'], xgbz_evalRand['acc'], xgbz_evalB['acc'], xgbz_evalLR['acc'], \n",
    "       rfz_evalL['acc'], rfz_evalR['acc'], rfz_evalRand['acc'], rfz_evalB['acc'], rfz_evalLR['acc'],\n",
    "       ebmz_evalL['acc'], ebmz_evalR['acc'], ebmz_evalRand['acc'], ebmz_evalB['acc'], ebmz_evalLR['acc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\"\"\"\n",
    "data = [xgb_evalL['acc'], xgb_evalR['acc'], xgb_evalRand['acc'], xgb_evalB['acc'], xgb_evalLR['acc'],\n",
    "        xgbz_evalL['acc'], xgbz_evalR['acc'], xgbz_evalRand['acc'], xgbz_evalB['acc'], xgbz_evalLR['acc']]\n",
    "\"\"\"\n",
    "data = [xgb_evalRand['acc'], xgbz_evalRand['acc'], xgb_evalB['acc'], xgbz_evalB['acc'], xgb_evalLR['acc'],\n",
    "          xgbz_evalLR['acc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\"\"\"\n",
    "data = [rf_evalL['acc'], rf_evalR['acc'], rf_evalRand['acc'], rf_evalB['acc'], rf_evalLR['acc'],\n",
    "        rfz_evalL['acc'], rfz_evalR['acc'], rfz_evalRand['acc'], rfz_evalB['acc'], rfz_evalLR['acc']]\n",
    "\"\"\"\n",
    "data = [rf_evalRand['acc'], rfz_evalRand['acc'], rf_evalB['acc'], rfz_evalB['acc'], rf_evalLR['acc'],\n",
    "          rfz_evalLR['acc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Agrupados por feature set\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "\"\"\"\n",
    "data = [ebm_evalL['acc'], ebm_evalR['acc'], ebm_evalRand['acc'], ebm_evalB['acc'], ebm_evalLR['acc'],\n",
    "        ebmz_evalL['acc'], ebmz_evalR['acc'], ebmz_evalRand['acc'], ebmz_evalB['acc'], ebmz_evalLR['acc']]\n",
    "\"\"\"\n",
    "data = [ebm_evalRand['acc'], ebmz_evalRand['acc'], ebm_evalB['acc'], ebmz_evalB['acc'], ebm_evalLR['acc'],\n",
    "          ebmz_evalLR['acc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Agrupados por ojo\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "data = [xgb_evalL['acc'], rf_evalL['acc'], ebm_evalL['acc'], \n",
    "        xgb_evalR['acc'], rf_evalR['acc'], ebm_evalR['acc'],  \n",
    "        xgb_evalRand['acc'], rf_evalRand['acc'], ebm_evalRand['acc'], \n",
    "        xgb_evalB['acc'], rf_evalB['acc'], ebm_evalB['acc'], \n",
    "        xgb_evalLR['acc'], rf_evalLR['acc'], ebm_evalLR['acc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Restringido a rand, both, LR\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "data = [evalRand['acc'], evalB['acc'], evalLR['acc'], \n",
    "       rf_evalRand['acc'], rf_evalB['acc'], rf_evalLR['acc'], \n",
    "       ebm_evalRand['acc'], ebm_evalB['acc'], ebm_evalLR['acc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# AUC\n",
    "\n",
    "# Import libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    " \n",
    "# Creating dataset\n",
    "data = [evalL['auc'], evalR['auc'], evalRand['auc'], evalB['auc'], evalLR['auc'],\n",
    "       rf_evalL['auc'], rf_evalR['auc'], rf_evalRand['auc'], rf_evalB['auc'], rf_evalLR['auc']]\n",
    "\n",
    "fig = plt.figure(figsize =(10, 7))\n",
    " \n",
    "# Creating plot\n",
    "plt.boxplot(data)\n",
    " \n",
    "# show plot\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import stats\n",
    "\n",
    "def welch_dof(x,y):\n",
    "        dof = (x.var()/x.size + y.var()/y.size)**2 / ((x.var()/x.size)**2 / (x.size-1) + (y.var()/y.size)**2 / (y.size-1))\n",
    "        print(f\"Welch-Satterthwaite Degrees of Freedom= {dof:.4f}\")\n",
    "        \n",
    "welch_dof(evalL['acc'], evalR['acc'])\n",
    "\n",
    "\n",
    "def welch_ttest(x, y): \n",
    "    ## Welch-Satterthwaite Degrees of Freedom ##\n",
    "    dof = (x.var()/x.size + y.var()/y.size)**2 / ((x.var()/x.size)**2 / (x.size-1) + (y.var()/y.size)**2 / (y.size-1))\n",
    "   \n",
    "    t, p = stats.ttest_ind(x, y, equal_var = False)\n",
    "    \n",
    "    print(\"\\n\",\n",
    "          f\"Welch's t-test= {t:.4f}\", \"\\n\",\n",
    "          f\"p-value = {p:.4f}\", \"\\n\",\n",
    "          f\"Welch-Satterthwaite Degrees of Freedom= {dof:.4f}\")\n",
    "\n",
    "welch_ttest(evalL['acc'], evalR['acc'])\n",
    "welch_ttest(evalB['acc'], evalLR['acc'])\n",
    "\n",
    "welch_ttest(evalL['acc'], evalB['acc'])\n",
    "welch_ttest(evalR['acc'], evalB['acc'])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> RF/Codes_V1_Before19_Dec_2022/mhg_RF_EM_Classification_PPole.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RF. Performance assessment.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Libraries:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import datetime\n",
    "from pathlib import Path\n",
    "\n",
    "import pickle\n",
    "\n",
    "import sys\n",
    "sys.path.append( '..')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "ff = 'GCL' # 'RNFL' # 'GCL'\n",
    "visit = 'All' # 'Left', 'Right'\n",
    "test_f = '../TestSubjects/PPole/test_9.txt'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv( '../../Bases_Datos_Tabulares_Elena_Nov2022/BaseDatos_PPole_EM_2020.csv' )    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Count\n",
    "\n",
    "def count( df, g ):\n",
    "    \n",
    "    dfb = df.copy()\n",
    "    \n",
    "    df = df[df['GRUPO (0=Sano, 1=EM)'] == g]\n",
    "    df = df[df['OJO (D=1, I=2)']== 1]\n",
    "\n",
    "    print( 'R')\n",
    "\n",
    "    print(df.shape)\n",
    "    print(df.groupby('APELLIDOS').head(1).shape)\n",
    "\n",
    "    df = dfb\n",
    "    \n",
    "    df = df[df['GRUPO (0=Sano, 1=EM)'] == g]\n",
    "    df = df[df['OJO (D=1, I=2)']== 2]\n",
    "\n",
    "\n",
    "    print( 'L')\n",
    "\n",
    "    print(df.shape)\n",
    "    print(df.groupby('APELLIDOS').head(1).shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R\n",
      "(34, 159)\n",
      "(32, 159)\n",
      "L\n",
      "(32, 159)\n",
      "(31, 159)\n",
      "R\n",
      "(50, 159)\n",
      "(46, 159)\n",
      "L\n",
      "(50, 159)\n",
      "(47, 159)\n"
     ]
    }
   ],
   "source": [
    "count(df, 0)\n",
    "count(df, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "\n",
    "def RNFL_features(df, features):\n",
    "    \n",
    "    regex = re.compile( 'Mean [0-9].[0-9] RNFL' )\n",
    "    filtered = [f for f in features if regex.match(f)]\n",
    "\n",
    "    for f in filtered:\n",
    "        df[f] = pd.to_numeric(df[f], errors='coerce')\n",
    "        \n",
    "    print(df.shape)\n",
    "\n",
    "    df = df.dropna(subset = filtered, how = 'all') \n",
    "\n",
    "    df = df.fillna(0)\n",
    "\n",
    "    print(df.shape)\n",
    "\n",
    "    return df, filtered\n",
    "\n",
    "\n",
    "def GCL_features(df, features):\n",
    "    \n",
    "    regex = re.compile( 'Mean [0-9].[0-9] GCL' )\n",
    "    filtered = [f for f in features if regex.match(f)]\n",
    "\n",
    "    for f in filtered:\n",
    "        df[f] = pd.to_numeric(df[f], errors='coerce')\n",
    "        \n",
    "    print(df.shape)\n",
    "\n",
    "    df = df.dropna(subset = filtered, how = 'all') \n",
    "\n",
    "    df = df.fillna(0)\n",
    "\n",
    "    print(df.shape)\n",
    "\n",
    "    return df, filtered"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(166, 159)\n",
      "(166, 159)\n"
     ]
    }
   ],
   "source": [
    "features = df.keys()\n",
    "\n",
    "if ff == 'RNFL':\n",
    "    df, filtered = RNFL_features(df, features)\n",
    "elif ff == 'GCL':    \n",
    "    df, filtered = GCL_features(df, features)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R\n",
      "(34, 159)\n",
      "(32, 159)\n",
      "L\n",
      "(32, 159)\n",
      "(31, 159)\n",
      "R\n",
      "(50, 159)\n",
      "(46, 159)\n",
      "L\n",
      "(50, 159)\n",
      "(47, 159)\n"
     ]
    }
   ],
   "source": [
    "count(df, 0)\n",
    "count(df, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "sanos = df \n",
    "sanos = sanos[sanos['GRUPO (0=Sano, 1=EM)'] == 0]\n",
    "\n",
    "em = df \n",
    "em = em[em['GRUPO (0=Sano, 1=EM)'] == 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "#  reading the file\n",
    "test_subjects = pd.read_csv(test_f, header = None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "from random import randint\n",
    "\n",
    "import itertools\n",
    "\n",
    "# Todos los pacientes, todos los ojos\n",
    "# Patient leakage\n",
    "\n",
    "def select_train_test( df, test_subjects ):\n",
    "\n",
    "    patients = df['APELLIDOS'].unique()\n",
    "\n",
    "    indexes = []\n",
    "    \n",
    "    for p in patients:\n",
    "        \n",
    "        if p not in test_subjects.values:\n",
    "            \n",
    "            record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "            indexes.append(record.index.values)\n",
    "            \n",
    "    train = df.loc[list(itertools.chain(*indexes))]\n",
    "    \n",
    "    indexes = []\n",
    "\n",
    "    for p in patients:\n",
    "        \n",
    "        if p in test_subjects.values:\n",
    "        \n",
    "            record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "            indexes.append(record.index.values)\n",
    "    \n",
    "    test = df.loc[list(itertools.chain(*indexes))]\n",
    "    \n",
    "    return train, test\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-------------------------\n",
      "(83, 159)\n",
      "(48, 159)\n",
      "(17, 159)\n",
      "(18, 159)\n"
     ]
    }
   ],
   "source": [
    "# One patient, one eye, no data leakage\n",
    "\"\"\"\n",
    "em_train, em_test = select_train_test_bl_both_eyes(em, test_subjects)\n",
    "sanos_train, sanos_test = select_train_test_bl_both_eyes(sanos, test_subjects)\n",
    "\"\"\"\n",
    "\n",
    "em_train, em_test = select_train_test(em, test_subjects)\n",
    "print( \"-------------------------\")\n",
    "sanos_train, sanos_test = select_train_test(sanos, test_subjects)\n",
    "\n",
    "print(em_train.shape)\n",
    "print(sanos_train.shape)\n",
    "\n",
    "print(em_test.shape)\n",
    "print(sanos_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "filtered = list(filtered) # + ['Lastname']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "em_train = em_train[filtered]\n",
    "sanos_train = sanos_train[filtered]\n",
    "\n",
    "em_test = em_test[filtered]\n",
    "sanos_test = sanos_test[filtered]\n",
    "\n",
    "em_train['Diagnosis'] = 1\n",
    "sanos_train['Diagnosis'] = 0\n",
    "\n",
    "em_test['Diagnosis'] = 1\n",
    "sanos_test['Diagnosis'] = 0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = em_train.append(sanos_train)\n",
    "\n",
    "y_train = df['Diagnosis']\n",
    "train = df.drop('Diagnosis', axis=1)\n",
    "\n",
    "df = em_test.append(sanos_test)\n",
    "\n",
    "y_test = df['Diagnosis']\n",
    "test = df.drop('Diagnosis', axis=1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Balancing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8.1\n",
      "Counter({1: 83, 0: 48})\n",
      "Counter({1: 83, 0: 83})\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'\\n\\n# Undersampling\\n\\nfrom imblearn.under_sampling import RandomUnderSampler\\n\\ncounter = Counter(y_train)\\nprint(counter)\\n\\nrus = RandomUnderSampler(random_state=0)\\n\\ntrain, y_train = rus.fit_resample(train, y_train)\\n\\ncounter = Counter(y_train)\\nprint(counter)\\n\\n'"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"\"\"\n",
    "from sklearn.model_selection import train_test_split\n",
    "\n",
    "train, test, y_train, y_test = train_test_split( X, y, test_size = 0.20 ) # , random_state=42)\n",
    "\"\"\"\n",
    "import imblearn\n",
    "print(imblearn.__version__)\n",
    "\n",
    "from collections import Counter\n",
    "from sklearn.datasets import make_classification\n",
    "from imblearn.over_sampling import SMOTE\n",
    "\n",
    "\n",
    "# transform the dataset\n",
    "counter = Counter(y_train)\n",
    "print(counter)\n",
    "\n",
    "oversample = SMOTE()\n",
    "train, y_train = oversample.fit_resample(train, y_train)\n",
    "\n",
    "counter = Counter(y_train)\n",
    "print(counter)\n",
    "\n",
    "\n",
    "\"\"\"\n",
    "\n",
    "# Undersampling\n",
    "\n",
    "from imblearn.under_sampling import RandomUnderSampler\n",
    "\n",
    "counter = Counter(y_train)\n",
    "print(counter)\n",
    "\n",
    "rus = RandomUnderSampler(random_state=0)\n",
    "\n",
    "train, y_train = rus.fit_resample(train, y_train)\n",
    "\n",
    "counter = Counter(y_train)\n",
    "print(counter)\n",
    "\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "RandomForestClassifier()"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from sklearn.ensemble import RandomForestClassifier\n",
    "\n",
    "model = RandomForestClassifier()\n",
    "\n",
    "model.fit( train, y_train )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "classification = model.predict_proba(test)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "numpy.float64"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "type(classification[0][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Mean 1.1 GCL</th>\n",
       "      <th>Mean 1.2 GCL</th>\n",
       "      <th>Mean 1.3 GCL</th>\n",
       "      <th>Mean 1.4 GCL</th>\n",
       "      <th>Mean 2.1 GCL</th>\n",
       "      <th>Mean 2.2 GCL</th>\n",
       "      <th>Mean 2.3 GCL</th>\n",
       "      <th>Mean 2.4 GCL</th>\n",
       "      <th>Mean 3.1 GCL</th>\n",
       "      <th>Mean 3.2 GCL</th>\n",
       "      <th>...</th>\n",
       "      <th>Mean 6.7 GCL</th>\n",
       "      <th>Mean 6.8 GCL</th>\n",
       "      <th>Mean 7.5 GCL</th>\n",
       "      <th>Mean 7.6 GCL</th>\n",
       "      <th>Mean 7.7 GCL</th>\n",
       "      <th>Mean 7.8 GCL</th>\n",
       "      <th>Mean 8.5 GCL</th>\n",
       "      <th>Mean 8.6 GCL</th>\n",
       "      <th>Mean 8.7 GCL</th>\n",
       "      <th>Mean 8.8 GCL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>23.0</td>\n",
       "      <td>25</td>\n",
       "      <td>28</td>\n",
       "      <td>25</td>\n",
       "      <td>24</td>\n",
       "      <td>28</td>\n",
       "      <td>32</td>\n",
       "      <td>34</td>\n",
       "      <td>27</td>\n",
       "      <td>33</td>\n",
       "      <td>...</td>\n",
       "      <td>39</td>\n",
       "      <td>29.0</td>\n",
       "      <td>42.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>33.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>27.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>23.0</td>\n",
       "      <td>24</td>\n",
       "      <td>26</td>\n",
       "      <td>32</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>30</td>\n",
       "      <td>35</td>\n",
       "      <td>27</td>\n",
       "      <td>33</td>\n",
       "      <td>...</td>\n",
       "      <td>43</td>\n",
       "      <td>30.0</td>\n",
       "      <td>49.0</td>\n",
       "      <td>43.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>17.0</td>\n",
       "      <td>18</td>\n",
       "      <td>21</td>\n",
       "      <td>23</td>\n",
       "      <td>22</td>\n",
       "      <td>24</td>\n",
       "      <td>28</td>\n",
       "      <td>34</td>\n",
       "      <td>26</td>\n",
       "      <td>32</td>\n",
       "      <td>...</td>\n",
       "      <td>34</td>\n",
       "      <td>25.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>21.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>92</th>\n",
       "      <td>22.0</td>\n",
       "      <td>25</td>\n",
       "      <td>22</td>\n",
       "      <td>22</td>\n",
       "      <td>25</td>\n",
       "      <td>26</td>\n",
       "      <td>28</td>\n",
       "      <td>29</td>\n",
       "      <td>26</td>\n",
       "      <td>34</td>\n",
       "      <td>...</td>\n",
       "      <td>30</td>\n",
       "      <td>22.0</td>\n",
       "      <td>36.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>20.0</td>\n",
       "      <td>21</td>\n",
       "      <td>22</td>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>26</td>\n",
       "      <td>29</td>\n",
       "      <td>31</td>\n",
       "      <td>28</td>\n",
       "      <td>35</td>\n",
       "      <td>...</td>\n",
       "      <td>38</td>\n",
       "      <td>32.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>19.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>112</th>\n",
       "      <td>22.0</td>\n",
       "      <td>23</td>\n",
       "      <td>22</td>\n",
       "      <td>24</td>\n",
       "      <td>26</td>\n",
       "      <td>29</td>\n",
       "      <td>33</td>\n",
       "      <td>36</td>\n",
       "      <td>31</td>\n",
       "      <td>37</td>\n",
       "      <td>...</td>\n",
       "      <td>37</td>\n",
       "      <td>30.0</td>\n",
       "      <td>39.0</td>\n",
       "      <td>36.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>22.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>113</th>\n",
       "      <td>21.0</td>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>24</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>28</td>\n",
       "      <td>31</td>\n",
       "      <td>26</td>\n",
       "      <td>35</td>\n",
       "      <td>...</td>\n",
       "      <td>37</td>\n",
       "      <td>29.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>23.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>125</th>\n",
       "      <td>21.0</td>\n",
       "      <td>23</td>\n",
       "      <td>25</td>\n",
       "      <td>21</td>\n",
       "      <td>17</td>\n",
       "      <td>18</td>\n",
       "      <td>20</td>\n",
       "      <td>21</td>\n",
       "      <td>20</td>\n",
       "      <td>23</td>\n",
       "      <td>...</td>\n",
       "      <td>25</td>\n",
       "      <td>18.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>19.0</td>\n",
       "      <td>25.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>130</th>\n",
       "      <td>20.0</td>\n",
       "      <td>20</td>\n",
       "      <td>23</td>\n",
       "      <td>24</td>\n",
       "      <td>21</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>31</td>\n",
       "      <td>24</td>\n",
       "      <td>29</td>\n",
       "      <td>...</td>\n",
       "      <td>32</td>\n",
       "      <td>26.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>21.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>131</th>\n",
       "      <td>19.0</td>\n",
       "      <td>22</td>\n",
       "      <td>23</td>\n",
       "      <td>24</td>\n",
       "      <td>22</td>\n",
       "      <td>25</td>\n",
       "      <td>29</td>\n",
       "      <td>30</td>\n",
       "      <td>24</td>\n",
       "      <td>29</td>\n",
       "      <td>...</td>\n",
       "      <td>30</td>\n",
       "      <td>24.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>22.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>145</th>\n",
       "      <td>22.0</td>\n",
       "      <td>24</td>\n",
       "      <td>23</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>29</td>\n",
       "      <td>34</td>\n",
       "      <td>25</td>\n",
       "      <td>31</td>\n",
       "      <td>...</td>\n",
       "      <td>36</td>\n",
       "      <td>25.0</td>\n",
       "      <td>39.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>26.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>146</th>\n",
       "      <td>24.0</td>\n",
       "      <td>24</td>\n",
       "      <td>23</td>\n",
       "      <td>24</td>\n",
       "      <td>24</td>\n",
       "      <td>25</td>\n",
       "      <td>29</td>\n",
       "      <td>32</td>\n",
       "      <td>27</td>\n",
       "      <td>34</td>\n",
       "      <td>...</td>\n",
       "      <td>35</td>\n",
       "      <td>25.0</td>\n",
       "      <td>39.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>21.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>147</th>\n",
       "      <td>19.0</td>\n",
       "      <td>18</td>\n",
       "      <td>19</td>\n",
       "      <td>22</td>\n",
       "      <td>16</td>\n",
       "      <td>18</td>\n",
       "      <td>23</td>\n",
       "      <td>30</td>\n",
       "      <td>27</td>\n",
       "      <td>33</td>\n",
       "      <td>...</td>\n",
       "      <td>37</td>\n",
       "      <td>32.0</td>\n",
       "      <td>39.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>148</th>\n",
       "      <td>23.0</td>\n",
       "      <td>25</td>\n",
       "      <td>26</td>\n",
       "      <td>28</td>\n",
       "      <td>25</td>\n",
       "      <td>28</td>\n",
       "      <td>33</td>\n",
       "      <td>36</td>\n",
       "      <td>30</td>\n",
       "      <td>36</td>\n",
       "      <td>...</td>\n",
       "      <td>38</td>\n",
       "      <td>30.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>25.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>152</th>\n",
       "      <td>21.0</td>\n",
       "      <td>21</td>\n",
       "      <td>24</td>\n",
       "      <td>23</td>\n",
       "      <td>24</td>\n",
       "      <td>25</td>\n",
       "      <td>26</td>\n",
       "      <td>27</td>\n",
       "      <td>24</td>\n",
       "      <td>26</td>\n",
       "      <td>...</td>\n",
       "      <td>23</td>\n",
       "      <td>21.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>19.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>17.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>153</th>\n",
       "      <td>17.0</td>\n",
       "      <td>18</td>\n",
       "      <td>19</td>\n",
       "      <td>20</td>\n",
       "      <td>18</td>\n",
       "      <td>20</td>\n",
       "      <td>21</td>\n",
       "      <td>21</td>\n",
       "      <td>17</td>\n",
       "      <td>19</td>\n",
       "      <td>...</td>\n",
       "      <td>28</td>\n",
       "      <td>25.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>161</th>\n",
       "      <td>21.0</td>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>21</td>\n",
       "      <td>23</td>\n",
       "      <td>26</td>\n",
       "      <td>30</td>\n",
       "      <td>30</td>\n",
       "      <td>29</td>\n",
       "      <td>35</td>\n",
       "      <td>...</td>\n",
       "      <td>28</td>\n",
       "      <td>26.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>23.0</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>26</td>\n",
       "      <td>27</td>\n",
       "      <td>28</td>\n",
       "      <td>32</td>\n",
       "      <td>35</td>\n",
       "      <td>34</td>\n",
       "      <td>39</td>\n",
       "      <td>...</td>\n",
       "      <td>36</td>\n",
       "      <td>28.0</td>\n",
       "      <td>39.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>17.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>24.0</td>\n",
       "      <td>24</td>\n",
       "      <td>27</td>\n",
       "      <td>26</td>\n",
       "      <td>27</td>\n",
       "      <td>30</td>\n",
       "      <td>32</td>\n",
       "      <td>35</td>\n",
       "      <td>30</td>\n",
       "      <td>36</td>\n",
       "      <td>...</td>\n",
       "      <td>37</td>\n",
       "      <td>30.0</td>\n",
       "      <td>41.0</td>\n",
       "      <td>36.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>21.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>20.0</td>\n",
       "      <td>22</td>\n",
       "      <td>22</td>\n",
       "      <td>22</td>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>28</td>\n",
       "      <td>31</td>\n",
       "      <td>26</td>\n",
       "      <td>35</td>\n",
       "      <td>...</td>\n",
       "      <td>36</td>\n",
       "      <td>27.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>18.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>21.0</td>\n",
       "      <td>21</td>\n",
       "      <td>21</td>\n",
       "      <td>22</td>\n",
       "      <td>23</td>\n",
       "      <td>23</td>\n",
       "      <td>28</td>\n",
       "      <td>31</td>\n",
       "      <td>28</td>\n",
       "      <td>36</td>\n",
       "      <td>...</td>\n",
       "      <td>39</td>\n",
       "      <td>28.0</td>\n",
       "      <td>42.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>23.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>22.0</td>\n",
       "      <td>23</td>\n",
       "      <td>24</td>\n",
       "      <td>24</td>\n",
       "      <td>23</td>\n",
       "      <td>28</td>\n",
       "      <td>31</td>\n",
       "      <td>30</td>\n",
       "      <td>28</td>\n",
       "      <td>36</td>\n",
       "      <td>...</td>\n",
       "      <td>32</td>\n",
       "      <td>28.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>33.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>18.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>22.0</td>\n",
       "      <td>24</td>\n",
       "      <td>24</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>31</td>\n",
       "      <td>31</td>\n",
       "      <td>38</td>\n",
       "      <td>28</td>\n",
       "      <td>35</td>\n",
       "      <td>...</td>\n",
       "      <td>34</td>\n",
       "      <td>28.0</td>\n",
       "      <td>36.0</td>\n",
       "      <td>33.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>23.0</td>\n",
       "      <td>22</td>\n",
       "      <td>26</td>\n",
       "      <td>23</td>\n",
       "      <td>21</td>\n",
       "      <td>23</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>24</td>\n",
       "      <td>29</td>\n",
       "      <td>...</td>\n",
       "      <td>33</td>\n",
       "      <td>27.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>21.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>21.0</td>\n",
       "      <td>20</td>\n",
       "      <td>21</td>\n",
       "      <td>20</td>\n",
       "      <td>22</td>\n",
       "      <td>24</td>\n",
       "      <td>26</td>\n",
       "      <td>27</td>\n",
       "      <td>25</td>\n",
       "      <td>30</td>\n",
       "      <td>...</td>\n",
       "      <td>31</td>\n",
       "      <td>30.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>22.0</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>22.0</td>\n",
       "      <td>23</td>\n",
       "      <td>25</td>\n",
       "      <td>28</td>\n",
       "      <td>27</td>\n",
       "      <td>30</td>\n",
       "      <td>37</td>\n",
       "      <td>41</td>\n",
       "      <td>34</td>\n",
       "      <td>41</td>\n",
       "      <td>...</td>\n",
       "      <td>36</td>\n",
       "      <td>29.0</td>\n",
       "      <td>40.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>22.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>22.0</td>\n",
       "      <td>22</td>\n",
       "      <td>27</td>\n",
       "      <td>26</td>\n",
       "      <td>25</td>\n",
       "      <td>29</td>\n",
       "      <td>35</td>\n",
       "      <td>36</td>\n",
       "      <td>30</td>\n",
       "      <td>39</td>\n",
       "      <td>...</td>\n",
       "      <td>37</td>\n",
       "      <td>31.0</td>\n",
       "      <td>36.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>25.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>64</th>\n",
       "      <td>22.0</td>\n",
       "      <td>24</td>\n",
       "      <td>27</td>\n",
       "      <td>28</td>\n",
       "      <td>25</td>\n",
       "      <td>31</td>\n",
       "      <td>38</td>\n",
       "      <td>41</td>\n",
       "      <td>34</td>\n",
       "      <td>44</td>\n",
       "      <td>...</td>\n",
       "      <td>39</td>\n",
       "      <td>29.0</td>\n",
       "      <td>41.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>22.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>65</th>\n",
       "      <td>21.0</td>\n",
       "      <td>22</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>35</td>\n",
       "      <td>41</td>\n",
       "      <td>31</td>\n",
       "      <td>40</td>\n",
       "      <td>...</td>\n",
       "      <td>40</td>\n",
       "      <td>31.0</td>\n",
       "      <td>43.0</td>\n",
       "      <td>39.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>33.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>23.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>22.0</td>\n",
       "      <td>26</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>26</td>\n",
       "      <td>29</td>\n",
       "      <td>33</td>\n",
       "      <td>36</td>\n",
       "      <td>30</td>\n",
       "      <td>37</td>\n",
       "      <td>...</td>\n",
       "      <td>40</td>\n",
       "      <td>30.0</td>\n",
       "      <td>44.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>26.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>24.0</td>\n",
       "      <td>26</td>\n",
       "      <td>26</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>28</td>\n",
       "      <td>33</td>\n",
       "      <td>37</td>\n",
       "      <td>31</td>\n",
       "      <td>40</td>\n",
       "      <td>...</td>\n",
       "      <td>38</td>\n",
       "      <td>31.0</td>\n",
       "      <td>43.0</td>\n",
       "      <td>36.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>25.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>43</th>\n",
       "      <td>26.0</td>\n",
       "      <td>27</td>\n",
       "      <td>29</td>\n",
       "      <td>30</td>\n",
       "      <td>29</td>\n",
       "      <td>34</td>\n",
       "      <td>39</td>\n",
       "      <td>44</td>\n",
       "      <td>37</td>\n",
       "      <td>44</td>\n",
       "      <td>...</td>\n",
       "      <td>36</td>\n",
       "      <td>29.0</td>\n",
       "      <td>37.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>29.0</td>\n",
       "      <td>25.0</td>\n",
       "      <td>23.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>44</th>\n",
       "      <td>22.0</td>\n",
       "      <td>24</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>25</td>\n",
       "      <td>30</td>\n",
       "      <td>35</td>\n",
       "      <td>36</td>\n",
       "      <td>32</td>\n",
       "      <td>44</td>\n",
       "      <td>...</td>\n",
       "      <td>32</td>\n",
       "      <td>24.0</td>\n",
       "      <td>42.0</td>\n",
       "      <td>38.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>21.0</td>\n",
       "      <td>33.0</td>\n",
       "      <td>28.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>25.0</td>\n",
       "      <td>23</td>\n",
       "      <td>26</td>\n",
       "      <td>28</td>\n",
       "      <td>25</td>\n",
       "      <td>31</td>\n",
       "      <td>32</td>\n",
       "      <td>35</td>\n",
       "      <td>29</td>\n",
       "      <td>37</td>\n",
       "      <td>...</td>\n",
       "      <td>41</td>\n",
       "      <td>34.0</td>\n",
       "      <td>43.0</td>\n",
       "      <td>34.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>32.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>27.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>24.0</td>\n",
       "      <td>24</td>\n",
       "      <td>25</td>\n",
       "      <td>27</td>\n",
       "      <td>25</td>\n",
       "      <td>29</td>\n",
       "      <td>32</td>\n",
       "      <td>37</td>\n",
       "      <td>31</td>\n",
       "      <td>37</td>\n",
       "      <td>...</td>\n",
       "      <td>39</td>\n",
       "      <td>31.0</td>\n",
       "      <td>41.0</td>\n",
       "      <td>35.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>24.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>30.0</td>\n",
       "      <td>26.0</td>\n",
       "      <td>24.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>35 rows × 64 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     Mean 1.1 GCL  Mean 1.2 GCL  Mean 1.3 GCL  Mean 1.4 GCL  Mean 2.1 GCL  \\\n",
       "76           23.0            25            28            25            24   \n",
       "77           23.0            24            26            32            25   \n",
       "80           17.0            18            21            23            22   \n",
       "92           22.0            25            22            22            25   \n",
       "100          20.0            21            22            23            23   \n",
       "112          22.0            23            22            24            26   \n",
       "113          21.0            23            23            24            25   \n",
       "125          21.0            23            25            21            17   \n",
       "130          20.0            20            23            24            21   \n",
       "131          19.0            22            23            24            22   \n",
       "145          22.0            24            23            25            25   \n",
       "146          24.0            24            23            24            24   \n",
       "147          19.0            18            19            22            16   \n",
       "148          23.0            25            26            28            25   \n",
       "152          21.0            21            24            23            24   \n",
       "153          17.0            18            19            20            18   \n",
       "161          21.0            23            23            21            23   \n",
       "6            23.0            25            25            26            27   \n",
       "7            24.0            24            27            26            27   \n",
       "11           20.0            22            22            22            23   \n",
       "12           21.0            21            21            22            23   \n",
       "17           22.0            23            24            24            23   \n",
       "18           22.0            24            24            25            27   \n",
       "21           23.0            22            26            23            21   \n",
       "22           21.0            20            21            20            22   \n",
       "29           22.0            23            25            28            27   \n",
       "30           22.0            22            27            26            25   \n",
       "64           22.0            24            27            28            25   \n",
       "65           21.0            22            25            25            25   \n",
       "41           22.0            26            25            27            26   \n",
       "42           24.0            26            26            25            25   \n",
       "43           26.0            27            29            30            29   \n",
       "44           22.0            24            25            25            25   \n",
       "55           25.0            23            26            28            25   \n",
       "56           24.0            24            25            27            25   \n",
       "\n",
       "     Mean 2.2 GCL  Mean 2.3 GCL  Mean 2.4 GCL  Mean 3.1 GCL  Mean 3.2 GCL  \\\n",
       "76             28            32            34            27            33   \n",
       "77             27            30            35            27            33   \n",
       "80             24            28            34            26            32   \n",
       "92             26            28            29            26            34   \n",
       "100            26            29            31            28            35   \n",
       "112            29            33            36            31            37   \n",
       "113            27            28            31            26            35   \n",
       "125            18            20            21            20            23   \n",
       "130            25            27            31            24            29   \n",
       "131            25            29            30            24            29   \n",
       "145            25            29            34            25            31   \n",
       "146            25            29            32            27            34   \n",
       "147            18            23            30            27            33   \n",
       "148            28            33            36            30            36   \n",
       "152            25            26            27            24            26   \n",
       "153            20            21            21            17            19   \n",
       "161            26            30            30            29            35   \n",
       "6              28            32            35            34            39   \n",
       "7              30            32            35            30            36   \n",
       "11             23            28            31            26            35   \n",
       "12             23            28            31            28            36   \n",
       "17             28            31            30            28            36   \n",
       "18             31            31            38            28            35   \n",
       "21             23            25            27            24            29   \n",
       "22             24            26            27            25            30   \n",
       "29             30            37            41            34            41   \n",
       "30             29            35            36            30            39   \n",
       "64             31            38            41            34            44   \n",
       "65             27            35            41            31            40   \n",
       "41             29            33            36            30            37   \n",
       "42             28            33            37            31            40   \n",
       "43             34            39            44            37            44   \n",
       "44             30            35            36            32            44   \n",
       "55             31            32            35            29            37   \n",
       "56             29            32            37            31            37   \n",
       "\n",
       "     ...  Mean 6.7 GCL  Mean 6.8 GCL  Mean 7.5 GCL  Mean 7.6 GCL  \\\n",
       "76   ...            39          29.0          42.0          35.0   \n",
       "77   ...            43          30.0          49.0          43.0   \n",
       "80   ...            34          25.0          35.0          29.0   \n",
       "92   ...            30          22.0          36.0          30.0   \n",
       "100  ...            38          32.0          38.0          32.0   \n",
       "112  ...            37          30.0          39.0          36.0   \n",
       "113  ...            37          29.0          37.0          37.0   \n",
       "125  ...            25          18.0          27.0          24.0   \n",
       "130  ...            32          26.0          35.0          30.0   \n",
       "131  ...            30          24.0          32.0          28.0   \n",
       "145  ...            36          25.0          39.0          34.0   \n",
       "146  ...            35          25.0          39.0          35.0   \n",
       "147  ...            37          32.0          39.0          37.0   \n",
       "148  ...            38          30.0          38.0          37.0   \n",
       "152  ...            23          21.0          24.0          22.0   \n",
       "153  ...            28          25.0          28.0          27.0   \n",
       "161  ...            28          26.0          34.0          29.0   \n",
       "6    ...            36          28.0          39.0          34.0   \n",
       "7    ...            37          30.0          41.0          36.0   \n",
       "11   ...            36          27.0          38.0          35.0   \n",
       "12   ...            39          28.0          42.0          35.0   \n",
       "17   ...            32          28.0          37.0          33.0   \n",
       "18   ...            34          28.0          36.0          33.0   \n",
       "21   ...            33          27.0          34.0          29.0   \n",
       "22   ...            31          30.0          34.0          29.0   \n",
       "29   ...            36          29.0          40.0          38.0   \n",
       "30   ...            37          31.0          36.0          37.0   \n",
       "64   ...            39          29.0          41.0          35.0   \n",
       "65   ...            40          31.0          43.0          39.0   \n",
       "41   ...            40          30.0          44.0          37.0   \n",
       "42   ...            38          31.0          43.0          36.0   \n",
       "43   ...            36          29.0          37.0          31.0   \n",
       "44   ...            32          24.0          42.0          38.0   \n",
       "55   ...            41          34.0          43.0          34.0   \n",
       "56   ...            39          31.0          41.0          35.0   \n",
       "\n",
       "     Mean 7.7 GCL  Mean 7.8 GCL  Mean 8.5 GCL  Mean 8.6 GCL  Mean 8.7 GCL  \\\n",
       "76           31.0          24.0          33.0          29.0          26.0   \n",
       "77           32.0          25.0          34.0          31.0          26.0   \n",
       "80           26.0          22.0          26.0          22.0          21.0   \n",
       "92           24.0          21.0          29.0          23.0          24.0   \n",
       "100          29.0          24.0          28.0          26.0          21.0   \n",
       "112          28.0          26.0          28.0          26.0          23.0   \n",
       "113          30.0          25.0          29.0          27.0          25.0   \n",
       "125          23.0          20.0          22.0          20.0          19.0   \n",
       "130          27.0          25.0          25.0          24.0          22.0   \n",
       "131          24.0          21.0          24.0          24.0          24.0   \n",
       "145          29.0          24.0          28.0          23.0          24.0   \n",
       "146          28.0          23.0          31.0          29.0          24.0   \n",
       "147          29.0          26.0          29.0          28.0          26.0   \n",
       "148          32.0          28.0          30.0          30.0          26.0   \n",
       "152          21.0          19.0          22.0          21.0          20.0   \n",
       "153          26.0          24.0          23.0          24.0          21.0   \n",
       "161          25.0          20.0          27.0          22.0          20.0   \n",
       "6            26.0          22.0          30.0          26.0          21.0   \n",
       "7            29.0          24.0          28.0          27.0          24.0   \n",
       "11           28.0          22.0          26.0          26.0          22.0   \n",
       "12           29.0          23.0          27.0          24.0          21.0   \n",
       "17           25.0          23.0          29.0          24.0          22.0   \n",
       "18           26.0          23.0          28.0          26.0          21.0   \n",
       "21           23.0          21.0          27.0          23.0          22.0   \n",
       "22           24.0          24.0          25.0          26.0          22.0   \n",
       "29           32.0          28.0          32.0          30.0          26.0   \n",
       "30           30.0          27.0          28.0          26.0          23.0   \n",
       "64           32.0          27.0          30.0          27.0          23.0   \n",
       "65           30.0          26.0          33.0          29.0          26.0   \n",
       "41           32.0          26.0          34.0          31.0          25.0   \n",
       "42           30.0          28.0          30.0          29.0          26.0   \n",
       "43           27.0          21.0          29.0          25.0          23.0   \n",
       "44           30.0          21.0          33.0          28.0          26.0   \n",
       "55           32.0          26.0          32.0          30.0          27.0   \n",
       "56           30.0          24.0          31.0          30.0          26.0   \n",
       "\n",
       "     Mean 8.8 GCL  \n",
       "76           27.0  \n",
       "77           24.0  \n",
       "80           21.0  \n",
       "92           24.0  \n",
       "100          19.0  \n",
       "112          22.0  \n",
       "113          23.0  \n",
       "125          25.0  \n",
       "130          21.0  \n",
       "131          22.0  \n",
       "145          26.0  \n",
       "146          21.0  \n",
       "147          24.0  \n",
       "148          25.0  \n",
       "152          17.0  \n",
       "153          24.0  \n",
       "161          20.0  \n",
       "6            17.0  \n",
       "7            21.0  \n",
       "11           18.0  \n",
       "12           23.0  \n",
       "17           18.0  \n",
       "18           20.0  \n",
       "21           21.0  \n",
       "22           20.0  \n",
       "29           22.0  \n",
       "30           25.0  \n",
       "64           22.0  \n",
       "65           23.0  \n",
       "41           26.0  \n",
       "42           25.0  \n",
       "43           24.0  \n",
       "44           20.0  \n",
       "55           24.0  \n",
       "56           24.0  \n",
       "\n",
       "[35 rows x 64 columns]"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "ntest = test.shape[0]\n",
    "hardEstimClass = -1 * np.ones(ntest, int)\n",
    "\n",
    "for s in range(ntest):\n",
    "    hardEstimClass[s] = np.argmax([classification[s][0], classification[s][1]])\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "def calcBCA(estimLabels, trueLabels, nrClasses):\n",
    "    # Balanced Classification Accuracy\n",
    "\n",
    "    bcaAll = []\n",
    "    for c0 in range(nrClasses):\n",
    "        # c0 can be either CTL, MCI or AD\n",
    "\n",
    "        # one example when c0=CTL\n",
    "        # TP - label was estimated as CTL, and the true label was also CTL\n",
    "        # FP - label was estimated as CTL, but the true label was not CTL (was either MCI or AD).\n",
    "        TP = np.sum((estimLabels == c0) & (trueLabels == c0))\n",
    "        TN = np.sum((estimLabels != c0) & (trueLabels != c0))\n",
    "        FP = np.sum((estimLabels == c0) & (trueLabels != c0))\n",
    "        FN = np.sum((estimLabels != c0) & (trueLabels == c0))\n",
    "\n",
    "        # sometimes the sensitivity of specificity can be NaN, if the user doesn't forecast one of the classes.\n",
    "        # In this case we assume a default value for sensitivity/specificity\n",
    "        if (TP+FN) == 0:\n",
    "            sensitivity = 0.5\n",
    "        else:\n",
    "            sensitivity = (1. * TP)/(TP+FN)\n",
    "\n",
    "        if (TN+FP) == 0:\n",
    "            specificity = 0.5\n",
    "        else:\n",
    "            specificity = (1. * TN)/(TN+FP)\n",
    "      \n",
    "        if (TN + TP + FN + FP) == 0:   \n",
    "            accuracy = 0.0\n",
    "        else:\n",
    "            accuracy = (1. * TN + 1.0 * TP ) / (TN + TP + FN + FP )  \n",
    "\n",
    "        bcaCurr = 0.5*(sensitivity+specificity)\n",
    "        bcaAll += [bcaCurr]\n",
    "        print('Class %d bcaCurr %f TP %f TN %f FP %f FN %f acc %f sens %f spec %f' % (c0, bcaCurr, TP, TN, FP, FN, accuracy, sensitivity, specificity))\n",
    "\n",
    "    return np.mean(bcaAll)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Class 0 bcaCurr 0.736928 TP 17.000000 TN 9.000000 FP 8.000000 FN 1.000000 acc 0.742857 sens 0.944444 spec 0.529412\n",
      "Class 1 bcaCurr 0.736928 TP 9.000000 TN 17.000000 FP 1.000000 FN 8.000000 acc 0.742857 sens 0.529412 spec 0.944444\n",
      "[[17  8]\n",
      " [ 1  9]]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n"
     ]
    }
   ],
   "source": [
    "calcBCA(hardEstimClass, y_test, 2)\n",
    "\n",
    "from sklearn.metrics import confusion_matrix\n",
    "conf = confusion_matrix(hardEstimClass, y_test, [0, 1])\n",
    "print( conf )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## SHAP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x828 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import shap\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "%config InlineBackend.print_figure_kwargs={'facecolor' : \"w\"}\n",
    "\n",
    "test_df = test\n",
    "          \n",
    "explainer = shap.TreeExplainer(model)\n",
    "shap_values = explainer.shap_values(test_df)\n",
    "\n",
    "\"\"\"\n",
    "# df = pd.DataFrame( np.abs(np.mean(np.abs(shap_values), axis = 0)).T, test_df.keys() )\n",
    "\n",
    "# df = pd.DataFrame( np.abs(shap_values).T, test_df.keys() )\n",
    "\n",
    "df = pd.DataFrame( np.mean(np.abs(shap_values), axis = 0), test_df.keys() )\n",
    "\"\"\"\n",
    "\n",
    "df = pd.DataFrame( np.abs(np.mean(np.abs(shap_values), axis = 0)).T, test_df.keys() )\n",
    "\n",
    "dfg = df.copy()\n",
    "\n",
    "df = df.sort_values([0])\n",
    "\n",
    "# df = df.iloc[-25::]\n",
    "\n",
    "h = list(df.index.values)\n",
    "\n",
    "for i in range(len(h)):\n",
    "    k = h[i]\n",
    "    kn = k[0:min(25,len(k))]\n",
    "    # print(kn)\n",
    "    \n",
    "    test_df = test_df.rename(columns={k: kn})\n",
    "    \n",
    "#    test_df.columns.values[i] = k\n",
    "    \n",
    "    # test_df.columns.values[i] = '%d' % i + \"-\" + k\n",
    "    # test_df.columns.values[i] = k + \"-\" + '%d' % i\n",
    "\n",
    "shap.summary_plot(shap_values, test_df.keys(), plot_type=\"bar\", max_display = 25, class_names = ['NL', 'MS'], show = False)\n",
    "\n",
    "# pltname = './EMCEBImputation'+ \"/\" + \"XGB_\" + fname + \"_Summary_Plot.png\"\n",
    "# plt.savefig( pltname, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "cannot reshape array of size 2240 into shape (8,8)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-56-05eba0bd45a0>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mdfg1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdfg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0mm\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreshape\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdfg1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m8\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0morder\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'F'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mreshape\u001b[0;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[0;32m~/.virtualenvs/tadpole/lib64/python3.6/site-packages/numpy/core/fromnumeric.py\u001b[0m in \u001b[0;36mreshape\u001b[0;34m(a, newshape, order)\u001b[0m\n\u001b[1;32m    297\u001b[0m            [5, 6]])\n\u001b[1;32m    298\u001b[0m     \"\"\"\n\u001b[0;32m--> 299\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0m_wrapfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'reshape'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnewshape\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0morder\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0morder\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    300\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    301\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/.virtualenvs/tadpole/lib64/python3.6/site-packages/numpy/core/fromnumeric.py\u001b[0m in \u001b[0;36m_wrapfunc\u001b[0;34m(obj, method, *args, **kwds)\u001b[0m\n\u001b[1;32m     56\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     57\u001b[0m     \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 58\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mbound\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     59\u001b[0m     \u001b[0;32mexcept\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     60\u001b[0m         \u001b[0;31m# A TypeError occurs if the object does have such a method in its\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: cannot reshape array of size 2240 into shape (8,8)"
     ]
    }
   ],
   "source": [
    "dfg = dfg.sort_index()\n",
    "\n",
    "dfg1 = dfg.values\n",
    "\n",
    "m = np.reshape(dfg1, (8, 8), order='F')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "# fig = plt.imshow(m, interpolation='nearest')\n",
    "pos = plt.imshow(np.abs(m), cmap='Blues', interpolation='none')\n",
    "plt.show()\n",
    "\n",
    "# 5.3. Esta mal reconstruida en el eje de las y "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "len(shap_values[0][0][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([[ 0.00423368,  0.00256155, -0.00600368, ..., -0.001034  ,\n",
       "         -0.00533416, -0.00553363],\n",
       "        [-0.00056459,  0.00367496, -0.00666575, ..., -0.01968872,\n",
       "         -0.00499731, -0.00350219],\n",
       "        [-0.00152598, -0.01295643,  0.00078904, ...,  0.00196949,\n",
       "          0.00905097,  0.00093052],\n",
       "        ...,\n",
       "        [-0.00080383,  0.00254347,  0.00054968, ...,  0.00068366,\n",
       "         -0.00683992,  0.00247269],\n",
       "        [ 0.00814378,  0.00152943, -0.00942169, ..., -0.02578745,\n",
       "         -0.0033666 , -0.00603604],\n",
       "        [ 0.01380362,  0.00228742, -0.0011133 , ..., -0.0265806 ,\n",
       "         -0.00753776, -0.00760423]]),\n",
       " array([[-0.00423368, -0.00256155,  0.00600368, ...,  0.001034  ,\n",
       "          0.00533416,  0.00553363],\n",
       "        [ 0.00056459, -0.00367496,  0.00666575, ...,  0.01968872,\n",
       "          0.00499731,  0.00350219],\n",
       "        [ 0.00152598,  0.01295643, -0.00078904, ..., -0.00196949,\n",
       "         -0.00905097, -0.00093052],\n",
       "        ...,\n",
       "        [ 0.00080383, -0.00254347, -0.00054968, ..., -0.00068366,\n",
       "          0.00683992, -0.00247269],\n",
       "        [-0.00814378, -0.00152943,  0.00942169, ...,  0.02578745,\n",
       "          0.0033666 ,  0.00603604],\n",
       "        [-0.01380362, -0.00228742,  0.0011133 , ...,  0.0265806 ,\n",
       "          0.00753776,  0.00760423]])]"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "shap_values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> RF/Codes_V1_Before19_Dec_2022/mhg_RF_EM_Classification_PPole_LeaveOneOut.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RF. Performance assessment.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Libraries:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import datetime\n",
    "from pathlib import Path\n",
    "\n",
    "import pickle\n",
    "\n",
    "import sys\n",
    "sys.path.append( '..')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [],
   "source": [
    "layer = 'RNFL' # 'RNFL' # 'GCL'\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv( '../../Bases_Datos_Tabulares_Elena_Nov2022/BaseDatos_PPole_EM_2020.csv' )    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Count\n",
    "\n",
    "def count( df, g ):\n",
    "    \n",
    "    dfb = df.copy()\n",
    "    \n",
    "    df = df[df['GRUPO (0=Sano, 1=EM)'] == g]\n",
    "    df = df[df['OJO (D=1, I=2)']== 1]\n",
    "\n",
    "    print( 'R')\n",
    "\n",
    "    print(df.shape)\n",
    "    print(df.groupby('APELLIDOS').head(1).shape)\n",
    "\n",
    "    df = dfb\n",
    "    \n",
    "    df = df[df['GRUPO (0=Sano, 1=EM)'] == g]\n",
    "    df = df[df['OJO (D=1, I=2)']== 2]\n",
    "\n",
    "\n",
    "    print( 'L')\n",
    "\n",
    "    print(df.shape)\n",
    "    print(df.groupby('APELLIDOS').head(1).shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R\n",
      "(34, 159)\n",
      "(32, 159)\n",
      "L\n",
      "(32, 159)\n",
      "(31, 159)\n",
      "R\n",
      "(50, 159)\n",
      "(46, 159)\n",
      "L\n",
      "(50, 159)\n",
      "(47, 159)\n"
     ]
    }
   ],
   "source": [
    "count(df, 0)\n",
    "count(df, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "\n",
    "def RNFL_features(df, features):\n",
    "    \n",
    "    regex = re.compile( 'Mean [0-9].[0-9] RNFL' )\n",
    "    filtered = [f for f in features if regex.match(f)]\n",
    "\n",
    "    for f in filtered:\n",
    "        df[f] = pd.to_numeric(df[f], errors='coerce')\n",
    "        \n",
    "    print(df.shape)\n",
    "\n",
    "    df = df.dropna(subset = filtered, how = 'all') \n",
    "\n",
    "    df = df.fillna(0)\n",
    "\n",
    "    print(df.shape)\n",
    "\n",
    "    return df, filtered\n",
    "\n",
    "\n",
    "def GCL_features(df, features):\n",
    "    \n",
    "    regex = re.compile( 'Mean [0-9].[0-9] GCL' )\n",
    "    filtered = [f for f in features if regex.match(f)]\n",
    "\n",
    "    for f in filtered:\n",
    "        df[f] = pd.to_numeric(df[f], errors='coerce')\n",
    "        \n",
    "    print(df.shape)\n",
    "\n",
    "    df = df.dropna(subset = filtered, how = 'all') \n",
    "\n",
    "    df = df.fillna(0)\n",
    "\n",
    "    print(df.shape)\n",
    "\n",
    "    return df, filtered"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(166, 159)\n",
      "(166, 159)\n"
     ]
    }
   ],
   "source": [
    "features = df.keys()\n",
    "\n",
    "if layer == 'RNFL':    \n",
    "    df, filtered = RNFL_features(df, features)\n",
    "elif layer == 'GCL':\n",
    "    df, filtered = GCL_features(df, features)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R\n",
      "(34, 159)\n",
      "(32, 159)\n",
      "L\n",
      "(32, 159)\n",
      "(31, 159)\n",
      "R\n",
      "(50, 159)\n",
      "(46, 159)\n",
      "L\n",
      "(50, 159)\n",
      "(47, 159)\n"
     ]
    }
   ],
   "source": [
    "count(df, 0)\n",
    "count(df, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "if eye == 'R':\n",
    "    df = df[df['OJO (D=1, I=2)'] == 1]\n",
    "elif eye == 'L':\n",
    "    df = df[df['OJO (D=1, I=2)'] == 2]\n",
    "elif eye == 'Both':\n",
    "    print( 'Nothing' )\n",
    "elif eye == 'Random':\n",
    "\n",
    "    patients = df['APELLIDOS'].unique()\n",
    "    \n",
    "    indexes = []\n",
    "    \n",
    "    for p in patients:\n",
    "        \n",
    "        r = randint(1, 2)\n",
    "            \n",
    "        record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "        if record.shape[0] > 1:\n",
    "                    \n",
    "            record = record[record['OJO (D=1, I=2)'] == r]\n",
    "            \n",
    "            if record.shape[0] > 2:\n",
    "                print(record)\n",
    "            \n",
    "        indexes.append(record.index.values)\n",
    "            \n",
    "    df = df.loc[list(itertools.chain(*indexes))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [],
   "source": [
    "sanos = df \n",
    "sanos = sanos[sanos['GRUPO (0=Sano, 1=EM)'] == 0]\n",
    "\n",
    "em = df \n",
    "em = em[em['GRUPO (0=Sano, 1=EM)'] == 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [],
   "source": [
    "from random import randint\n",
    "\n",
    "import itertools\n",
    "\n",
    "def select_train_test( df, test_subjects ):\n",
    "\n",
    "    patients = df['APELLIDOS'].unique()\n",
    "\n",
    "    indexes = []\n",
    "    \n",
    "    for p in patients:\n",
    "        \n",
    "        if p not in test_subjects:\n",
    "            \n",
    "            record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "            indexes.append(record.index.values)\n",
    "            \n",
    "    train = df.loc[list(itertools.chain(*indexes))]\n",
    "    \n",
    "    indexes = []\n",
    "\n",
    "    for p in patients:\n",
    "        \n",
    "        if p in test_subjects:\n",
    "        \n",
    "            record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "            indexes.append(record.index.values)\n",
    "    \n",
    "    test = df.loc[list(itertools.chain(*indexes))]\n",
    "    \n",
    "    return train, test\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8.1\n",
      "Processing patient  CORDON\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  BLASCO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  GIL GOMEZ\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  ABADIA\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  HERNANDEZ VIAN\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  FUERTES LAZARO\n",
      "(63, 159)\n",
      "(33, 159)\n",
      "(0, 159)\n",
      "(2, 159)\n",
      "Counter({1: 63, 0: 33})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  DIAZ PEIRO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  CALVO ROYO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  RUIZ ORTIZ\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  PALACIO SIERRA\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  SEGURA CALVO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  CARAZO YAGÜE\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  ABAD CHAMORRO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  ARENAS PERULAN\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  VIÑUALES ARANDA\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  ASTORGA MOLINA\n",
      "(63, 159)\n",
      "(33, 159)\n",
      "(0, 159)\n",
      "(2, 159)\n",
      "Counter({1: 63, 0: 33})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  PEREZ DEL PALOMAR ALDEA\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  MARTIN GALLEGO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  MONTOLIO MARCO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  SAUCE LAGUNA\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  VILADES\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  GARCIA PASTOR\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  VALENZUELA UBALDE\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  COLELL ARIÑO\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  IBAÑEZ NAVARRETE\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  LONGAS ARAGUES\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  HERNANDEZ PEREZ\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  CABALLERO MILLAN\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  BENITO GIMENO \n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  CALDERON RIERA\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  ROMEO PIQUERAS\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  MARCOS SANTAFE\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  JIMENEZ CALDERON\n",
      "(63, 159)\n",
      "(34, 159)\n",
      "(0, 159)\n",
      "(1, 159)\n",
      "Counter({1: 63, 0: 34})\n",
      "Counter({1: 63, 0: 63})\n",
      "Processing patient  SANCHEZ GOMEZ\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  LORDA CAMATS\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  BLESA LAZARO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  VIADER GOMEZ DE BARRERA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  MARTINEZ PECO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GIMENEZ SERRANO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  ONS BELLO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GABASA FUERTES\n",
      "(61, 159)\n",
      "(35, 159)\n",
      "(2, 159)\n",
      "(0, 159)\n",
      "Counter({1: 61, 0: 35})\n",
      "Counter({1: 61, 0: 61})\n",
      "Processing patient  GABASA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  DOMINGO GARCES\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  TENA PORCAR\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  HIDALGO ORTA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GABARRE GABARRE\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  ROMERO LORENTE\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  DESPINOIU\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  VIADER GOMEZ DE BARREDA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  LISO ALASTUEY\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  BAJEN PELLEJERO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GIMENEZ GARCIA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CORTES BAILIN\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  ELENA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GARCIA ARLEGUI\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GARCIA RECIO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CAZCARRO GOMEZ PASTRANA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  RICO CASTRO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  MOLINA LAZARO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  MARTIN ROMERO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  RINCON ESCALADA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  fatima\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CABEZUDO MAZA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  DUMITRA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  ALCOBER MONREAL\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CIERCOLES SORO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CARBONELL ESCUDERO\n",
      "(61, 159)\n",
      "(35, 159)\n",
      "(2, 159)\n",
      "(0, 159)\n",
      "Counter({1: 61, 0: 35})\n",
      "Counter({1: 61, 0: 61})\n",
      "Processing patient  LEZCANO PORTERO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  ESPELETA BORAO\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  SANZ PARDILLOS\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  PORTAL HERNANDEZ\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  TEJEDOR MARIN\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  BENEDI ESPAÑA\n",
      "(61, 159)\n",
      "(35, 159)\n",
      "(2, 159)\n",
      "(0, 159)\n",
      "Counter({1: 61, 0: 35})\n",
      "Counter({1: 61, 0: 61})\n",
      "Processing patient  PINA VIDAL\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CATALAN\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CALLE GIMENO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  LAZARO HERNANDEZ\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  MARCEN BOLEA\n",
      "(61, 159)\n",
      "(35, 159)\n",
      "(2, 159)\n",
      "(0, 159)\n",
      "Counter({1: 61, 0: 35})\n",
      "Counter({1: 61, 0: 61})\n",
      "Processing patient  LECHON MATEO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  FRANCO GONZALEZ\n",
      "(61, 159)\n",
      "(35, 159)\n",
      "(2, 159)\n",
      "(0, 159)\n",
      "Counter({1: 61, 0: 35})\n",
      "Counter({1: 61, 0: 61})\n",
      "Processing patient  MARTIN RODRIGO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  COLINA ONTAÑON\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  SENDER MARTIN\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  LOSTAL PRADA\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  OÑATE SERRANO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  BARRERA ABAD\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  FONTANA RUIZ\n",
      "(61, 159)\n",
      "(35, 159)\n",
      "(2, 159)\n",
      "(0, 159)\n",
      "Counter({1: 61, 0: 35})\n",
      "Counter({1: 61, 0: 61})\n",
      "Processing patient  ARTIGAS MURILLO\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  GARUZ DE LA ORDEN\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  LOPEZ MARTINEZ\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n",
      "Processing patient  CANOVAS PORRAS\n",
      "(62, 159)\n",
      "(35, 159)\n",
      "(1, 159)\n",
      "(0, 159)\n",
      "Counter({1: 62, 0: 35})\n",
      "Counter({1: 62, 0: 62})\n"
     ]
    }
   ],
   "source": [
    "import imblearn\n",
    "print(imblearn.__version__)\n",
    "\n",
    "from collections import Counter\n",
    "from sklearn.datasets import make_classification\n",
    "from imblearn.over_sampling import SMOTE\n",
    "\n",
    "from sklearn.ensemble import RandomForestClassifier\n",
    "\n",
    "patients = df['APELLIDOS'].unique()\n",
    "\n",
    "prediction = []\n",
    "\n",
    "for p in patients:\n",
    "    \n",
    "    print( \"Processing patient \", p )\n",
    "    \n",
    "    test_subjects = p\n",
    "    \n",
    "    em_train, em_test = select_train_test(em, test_subjects)\n",
    "    sanos_train, sanos_test = select_train_test(sanos, test_subjects)\n",
    "    \n",
    "    print(em_train.shape)\n",
    "    print(sanos_train.shape)\n",
    "\n",
    "    print(em_test.shape)\n",
    "    print(sanos_test.shape)\n",
    "    \n",
    "    filtered = list(filtered) # + ['Lastname']\n",
    "    \n",
    "    em_train = em_train[filtered]\n",
    "    sanos_train = sanos_train[filtered]\n",
    "\n",
    "    em_test = em_test[filtered]\n",
    "    sanos_test = sanos_test[filtered]\n",
    "\n",
    "    em_train['Diagnosis'] = 1\n",
    "    sanos_train['Diagnosis'] = 0\n",
    "\n",
    "    em_test['Diagnosis'] = 1\n",
    "    sanos_test['Diagnosis'] = 0\n",
    "    \n",
    "    ddf = em_train.append(sanos_train)\n",
    "\n",
    "    y_train = ddf['Diagnosis']\n",
    "    train = ddf.drop('Diagnosis', axis=1)\n",
    "\n",
    "    ddf = em_test.append(sanos_test)\n",
    "\n",
    "    y_test = ddf['Diagnosis']\n",
    "    test = ddf.drop('Diagnosis', axis=1)\n",
    "    \n",
    "\n",
    "    # transform the dataset\n",
    "    counter = Counter(y_train)\n",
    "    print(counter)\n",
    "\n",
    "    oversample = SMOTE()\n",
    "    train, y_train = oversample.fit_resample(train, y_train)\n",
    "\n",
    "    counter = Counter(y_train)\n",
    "    print(counter)\n",
    "\n",
    "    # --\n",
    "\n",
    "    # Default parameters\n",
    "\n",
    "    model = RandomForestClassifier()\n",
    "\n",
    "    model.fit( train, y_train )\n",
    "    \n",
    "    classification = model.predict_proba(test)\n",
    "    \n",
    "    ntest = test.shape[0]\n",
    "    hardEstimClass = -1 * np.ones(ntest, int)\n",
    "\n",
    "    for s in range(ntest):\n",
    "        hardEstimClass[s] = np.argmax([classification[s][0], classification[s][1]])\n",
    "        \n",
    "    prediction.append( [p, classification, hardEstimClass[0], df[df['APELLIDOS']== p]['GRUPO (0=Sano, 1=EM)'].values[0]] )\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Class 0 bcaCurr 0.673720 TP 20.000000 TN 43.000000 FP 15.000000 FN 13.000000 acc 0.692308 sens 0.606061 spec 0.741379\n",
      "Class 1 bcaCurr 0.673720 TP 43.000000 TN 20.000000 FP 13.000000 FN 15.000000 acc 0.692308 sens 0.741379 spec 0.606061\n",
      "Confusion\n",
      "[[20 13]\n",
      " [15 43]]\n",
      "prec, recall, acc, bca\n",
      "0.7678571428571429\n",
      "0.7413793103448276\n",
      "0.6923076923076923\n",
      "0.6737199582027169\n",
      "f1, auc\n",
      "0.7543859649122806\n",
      "0.6737199582027169\n",
      "0.7413793103448276 0.6060606060606061\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.61      0.57      0.59        35\n",
      "           1       0.74      0.77      0.75        56\n",
      "\n",
      "    accuracy                           0.69        91\n",
      "   macro avg       0.67      0.67      0.67        91\n",
      "weighted avg       0.69      0.69      0.69        91\n",
      "\n",
      "RNFL  &  69.23  &  74.14  &  60.61  &  75.44  &  67.37\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "from BCA import calcBCA\n",
    "from sklearn.metrics import multilabel_confusion_matrix\n",
    "from sklearn.metrics import confusion_matrix\n",
    "\n",
    "from sklearn.metrics import precision_score\n",
    "from sklearn.metrics import recall_score\n",
    "from sklearn.metrics import accuracy_score\n",
    "from sklearn.metrics import balanced_accuracy_score\n",
    "\n",
    "from sklearn.metrics import f1_score\n",
    "from sklearn.metrics import roc_auc_score\n",
    "\n",
    "from sklearn.metrics import classification_report\n",
    "\n",
    "estimLabels = []\n",
    "trueLabels = []\n",
    "\n",
    "# https://uberpython.wordpress.com/2012/01/01/precision-recall-sensitivity-and-specificity/\n",
    "for i in range(len(prediction)):\n",
    "    estimLabels += [prediction[i][2]]\n",
    "    trueLabels += [prediction[i][3]]\n",
    "\n",
    "estimLabels = np.array(estimLabels)    \n",
    "trueLabels = np.array(trueLabels)    \n",
    "\n",
    "calcBCA(estimLabels, trueLabels, 2)\n",
    "\n",
    "# https://stackoverflow.com/questions/58373488/why-does-my-sklearn-metrics-confusion-matrix-output-look-transposed\n",
    "conf = confusion_matrix(trueLabels, estimLabels, [0,1] )\n",
    "\n",
    "# Estoy con la clase 1\n",
    "tp = conf[1][1]\n",
    "tn = conf[0][0]\n",
    "fp = conf[0][1]\n",
    "fn = conf[1][0]\n",
    "\n",
    "prec = precision_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "recall = recall_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "acc = accuracy_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "bca = balanced_accuracy_score(trueLabels, estimLabels)\n",
    "\n",
    "f1 = f1_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "auc = roc_auc_score(trueLabels, estimLabels )\n",
    "\n",
    "sensitivity = (1. * tp)/(tp+fn)\n",
    "specificity = (1. * tn)/(tn+fp)\n",
    "\n",
    "\n",
    "print( \"Confusion\" )\n",
    "print(conf)\n",
    "\n",
    "print( \"prec, recall, acc, bca\")\n",
    "print(prec)\n",
    "print(recall)\n",
    "print(acc)\n",
    "print(bca)\n",
    "\n",
    "print( \"f1, auc\")\n",
    "print(f1)\n",
    "print(auc)\n",
    " \n",
    "print(sensitivity, specificity)\n",
    "\n",
    "print(classification_report(estimLabels, trueLabels, [0,1]))\n",
    "\n",
    "\n",
    "\"\"\"\n",
    "sensitivity = recall = tp / t = tp / (tp + fn)\n",
    "specificity = tn / n = tn / (tn + fp)\n",
    "precision = tp / p = tp / (tp + fp)\n",
    "\"\"\"\n",
    "\n",
    "\"\"\"\n",
    "Formato para latex:  Accuracy (\\%) & Sensitivity (\\%) & Specificity (\\%) & F1-score (\\%) & AUC \n",
    "\"\"\"\n",
    "\n",
    "print( layer, \" & \", \"{:.2f}\".format(acc*100), \" & \", \"{:.2f}\".format(sensitivity*100), \" & \", \"{:.2f}\".format(specificity*100), \" & \", \"{:.2f}\".format(f1*100), \" & \", \"{:.2f}\".format(auc*100) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> RF/Codes_V1_Before19_Dec_2022/mhg_RF_EM_Classification_PPole_TestSplits.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RF. Performance assessment.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Libraries:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import datetime\n",
    "from pathlib import Path\n",
    "\n",
    "import pickle\n",
    "\n",
    "import sys\n",
    "sys.path.append( '..')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [],
   "source": [
    "layer = 'RNFL' # 'RNFL' # 'GCL'\n",
    "eye = 'Random' # 'L', 'R', 'Both', 'Random'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv( '../../Bases_Datos_Tabulares_Elena_Nov2022/BaseDatos_PPole_EM_2020.csv' )    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Count\n",
    "\n",
    "def count( df, g ):\n",
    "    \n",
    "    dfb = df.copy()\n",
    "    \n",
    "    df = df[df['GRUPO (0=Sano, 1=EM)'] == g]\n",
    "    df = df[df['OJO (D=1, I=2)']== 1]\n",
    "\n",
    "    print( 'R')\n",
    "\n",
    "    print(df.shape)\n",
    "    print(df.groupby('APELLIDOS').head(1).shape)\n",
    "\n",
    "    df = dfb\n",
    "    \n",
    "    df = df[df['GRUPO (0=Sano, 1=EM)'] == g]\n",
    "    df = df[df['OJO (D=1, I=2)']== 2]\n",
    "\n",
    "\n",
    "    print( 'L')\n",
    "\n",
    "    print(df.shape)\n",
    "    print(df.groupby('APELLIDOS').head(1).shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R\n",
      "(34, 159)\n",
      "(32, 159)\n",
      "L\n",
      "(32, 159)\n",
      "(31, 159)\n",
      "R\n",
      "(50, 159)\n",
      "(46, 159)\n",
      "L\n",
      "(50, 159)\n",
      "(47, 159)\n"
     ]
    }
   ],
   "source": [
    "count(df, 0)\n",
    "count(df, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [],
   "source": [
    "import re\n",
    "\n",
    "def RNFL_features(df, features):\n",
    "    \n",
    "    regex = re.compile( 'Mean [0-9].[0-9] RNFL' )\n",
    "    filtered = [f for f in features if regex.match(f)]\n",
    "\n",
    "    for f in filtered:\n",
    "        df[f] = pd.to_numeric(df[f], errors='coerce')\n",
    "        \n",
    "    print(df.shape)\n",
    "\n",
    "    df = df.dropna(subset = filtered, how = 'all') \n",
    "\n",
    "    df = df.fillna(0)\n",
    "\n",
    "    print(df.shape)\n",
    "\n",
    "    return df, filtered\n",
    "\n",
    "\n",
    "def GCL_features(df, features):\n",
    "    \n",
    "    regex = re.compile( 'Mean [0-9].[0-9] GCL' )\n",
    "    filtered = [f for f in features if regex.match(f)]\n",
    "\n",
    "    for f in filtered:\n",
    "        df[f] = pd.to_numeric(df[f], errors='coerce')\n",
    "        \n",
    "    print(df.shape)\n",
    "\n",
    "    df = df.dropna(subset = filtered, how = 'all') \n",
    "\n",
    "    df = df.fillna(0)\n",
    "\n",
    "    print(df.shape)\n",
    "\n",
    "    return df, filtered"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(166, 159)\n",
      "(166, 159)\n"
     ]
    }
   ],
   "source": [
    "features = df.keys()\n",
    "\n",
    "if layer == 'RNFL':    \n",
    "    df, filtered = RNFL_features(df, features)\n",
    "elif layer == 'GCL':\n",
    "    df, filtered = GCL_features(df, features)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "R\n",
      "(34, 159)\n",
      "(32, 159)\n",
      "L\n",
      "(32, 159)\n",
      "(31, 159)\n",
      "R\n",
      "(50, 159)\n",
      "(46, 159)\n",
      "L\n",
      "(50, 159)\n",
      "(47, 159)\n"
     ]
    }
   ],
   "source": [
    "count(df, 0)\n",
    "count(df, 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [],
   "source": [
    "from random import randint\n",
    "\n",
    "import itertools\n",
    "\n",
    "if eye == 'R':\n",
    "    df = df[df['OJO (D=1, I=2)'] == 1]\n",
    "elif eye == 'L':\n",
    "    df = df[df['OJO (D=1, I=2)'] == 2]\n",
    "elif eye == 'Both':\n",
    "    print( 'Nothing' )\n",
    "elif eye == 'Random':\n",
    "\n",
    "    patients = df['APELLIDOS'].unique()\n",
    "    \n",
    "    indexes = []\n",
    "    \n",
    "    for p in patients:\n",
    "        \n",
    "        r = randint(1, 2)\n",
    "            \n",
    "        record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "        if record.shape[0] > 1:\n",
    "                    \n",
    "            record = record[record['OJO (D=1, I=2)'] == r]\n",
    "            \n",
    "            if record.shape[0] > 2:\n",
    "                print(record)\n",
    "            \n",
    "        indexes.append(record.index.values)\n",
    "            \n",
    "    df = df.loc[list(itertools.chain(*indexes))]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "sanos = df \n",
    "sanos = sanos[sanos['GRUPO (0=Sano, 1=EM)'] == 0]\n",
    "\n",
    "em = df \n",
    "em = em[em['GRUPO (0=Sano, 1=EM)'] == 1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [],
   "source": [
    "from random import randint\n",
    "\n",
    "import itertools\n",
    "\n",
    "def select_train_test( df, test_subjects ):\n",
    "\n",
    "    patients = df['APELLIDOS'].unique()\n",
    "\n",
    "    indexes = []\n",
    "    \n",
    "    for p in patients:\n",
    "        \n",
    "        if p not in test_subjects.values:\n",
    "            \n",
    "            record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "            indexes.append(record.index.values)\n",
    "            \n",
    "    train = df.loc[list(itertools.chain(*indexes))]\n",
    "    \n",
    "    indexes = []\n",
    "\n",
    "    for p in patients:\n",
    "        \n",
    "        if p in test_subjects.values:\n",
    "        \n",
    "            record = df[df['APELLIDOS'] == p]\n",
    "        \n",
    "            indexes.append(record.index.values)\n",
    "    \n",
    "    test = df.loc[list(itertools.chain(*indexes))]\n",
    "    \n",
    "    return train, test\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8.1\n",
      "(44, 159)\n",
      "(30, 159)\n",
      "(15, 159)\n",
      "(3, 159)\n",
      "Counter({1: 44, 0: 30})\n",
      "Counter({1: 44, 0: 44})\n",
      "(46, 159)\n",
      "(28, 159)\n",
      "(13, 159)\n",
      "(5, 159)\n",
      "Counter({1: 46, 0: 28})\n",
      "Counter({1: 46, 0: 46})\n",
      "(48, 159)\n",
      "(26, 159)\n",
      "(11, 159)\n",
      "(7, 159)\n",
      "Counter({1: 48, 0: 26})\n",
      "Counter({1: 48, 0: 48})\n",
      "(47, 159)\n",
      "(24, 159)\n",
      "(12, 159)\n",
      "(9, 159)\n",
      "Counter({1: 47, 0: 24})\n",
      "Counter({1: 47, 0: 47})\n",
      "(49, 159)\n",
      "(27, 159)\n",
      "(10, 159)\n",
      "(6, 159)\n",
      "Counter({1: 49, 0: 27})\n",
      "Counter({1: 49, 0: 49})\n",
      "(49, 159)\n",
      "(25, 159)\n",
      "(10, 159)\n",
      "(8, 159)\n",
      "Counter({1: 49, 0: 25})\n",
      "Counter({1: 49, 0: 49})\n",
      "(46, 159)\n",
      "(25, 159)\n",
      "(13, 159)\n",
      "(8, 159)\n",
      "Counter({1: 46, 0: 25})\n",
      "Counter({1: 46, 0: 46})\n",
      "(47, 159)\n",
      "(26, 159)\n",
      "(12, 159)\n",
      "(7, 159)\n",
      "Counter({1: 47, 0: 26})\n",
      "Counter({1: 47, 0: 47})\n",
      "(46, 159)\n",
      "(28, 159)\n",
      "(13, 159)\n",
      "(5, 159)\n",
      "Counter({1: 46, 0: 28})\n",
      "Counter({1: 46, 0: 46})\n"
     ]
    }
   ],
   "source": [
    "import imblearn\n",
    "print(imblearn.__version__)\n",
    "\n",
    "from collections import Counter\n",
    "from sklearn.datasets import make_classification\n",
    "from imblearn.over_sampling import SMOTE\n",
    "\n",
    "from sklearn.ensemble import RandomForestClassifier\n",
    "\n",
    "prediction = []\n",
    "\n",
    "for i in range(0,9): \n",
    "    \n",
    "    test_f = '../TestSubjects/PPole/test_%d.txt' % i\n",
    "    \n",
    "    #  reading the file\n",
    "    test_subjects = pd.read_csv(test_f, header = None)\n",
    "\n",
    "    em_train, em_test = select_train_test(em, test_subjects)\n",
    "    sanos_train, sanos_test = select_train_test(sanos, test_subjects)\n",
    "    \n",
    "    print(em_train.shape)\n",
    "    print(sanos_train.shape)\n",
    "\n",
    "    print(em_test.shape)\n",
    "    print(sanos_test.shape)\n",
    "    \n",
    "        \n",
    "    filtered = list(filtered) # + ['Lastname']\n",
    "    \n",
    "    em_train = em_train[filtered]\n",
    "    sanos_train = sanos_train[filtered]\n",
    "\n",
    "    em_test = em_test[filtered]\n",
    "    sanos_test = sanos_test[filtered]\n",
    "\n",
    "    em_train['Diagnosis'] = 1\n",
    "    sanos_train['Diagnosis'] = 0\n",
    "\n",
    "    em_test['Diagnosis'] = 1\n",
    "    sanos_test['Diagnosis'] = 0\n",
    "    \n",
    "    ddf = em_train.append(sanos_train)\n",
    "\n",
    "    y_train = ddf['Diagnosis']\n",
    "    train = ddf.drop('Diagnosis', axis=1)\n",
    "\n",
    "    ddf = em_test.append(sanos_test)\n",
    "\n",
    "    y_test = ddf['Diagnosis']\n",
    "    test = ddf.drop('Diagnosis', axis=1)\n",
    "    \n",
    "\n",
    "    # transform the dataset\n",
    "    counter = Counter(y_train)\n",
    "    print(counter)\n",
    "\n",
    "    oversample = SMOTE()\n",
    "    train, y_train = oversample.fit_resample(train, y_train)\n",
    "\n",
    "    counter = Counter(y_train)\n",
    "    print(counter)\n",
    "\n",
    "    # --\n",
    "\n",
    "    # Default parameters\n",
    "\n",
    "    model = RandomForestClassifier()\n",
    "\n",
    "    model.fit( train, y_train )\n",
    "    \n",
    "    classification = model.predict_proba(test)\n",
    "        \n",
    "    ntest = test.shape[0]\n",
    "    hardEstimClass = -1 * np.ones(ntest, int)\n",
    "\n",
    "    for s in range(ntest):\n",
    "        hardEstimClass[s] = np.argmax([classification[s][0], classification[s][1]])\n",
    "        \n",
    "    prediction.append( [test_f, classification, hardEstimClass, y_test] )\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "from BCA import calcBCA\n",
    "from sklearn.metrics import multilabel_confusion_matrix\n",
    "from sklearn.metrics import confusion_matrix\n",
    "\n",
    "from sklearn.metrics import precision_score\n",
    "from sklearn.metrics import recall_score\n",
    "from sklearn.metrics import accuracy_score\n",
    "from sklearn.metrics import balanced_accuracy_score\n",
    "\n",
    "from sklearn.metrics import f1_score\n",
    "from sklearn.metrics import roc_auc_score\n",
    "\n",
    "from sklearn.metrics import classification_report\n",
    "\n",
    "def evaluation(prediction):\n",
    "\n",
    "    estimLabels = []\n",
    "    trueLabels = []\n",
    "\n",
    "    # https://uberpython.wordpress.com/2012/01/01/precision-recall-sensitivity-and-specificity/\n",
    "    for i in range(len(prediction[2])):\n",
    "        estimLabels += [prediction[2][i]]\n",
    "        trueLabels += [prediction[3].values[i]]\n",
    "\n",
    "    estimLabels = np.array(estimLabels)    \n",
    "    trueLabels = np.array(trueLabels)    \n",
    "\n",
    "    calcBCA(estimLabels, trueLabels, 2)\n",
    "\n",
    "    # https://stackoverflow.com/questions/58373488/why-does-my-sklearn-metrics-confusion-matrix-output-look-transposed\n",
    "    conf = confusion_matrix(trueLabels, estimLabels, [0,1] )\n",
    "\n",
    "    # Estoy con la clase 1\n",
    "    tp = conf[1][1]\n",
    "    tn = conf[0][0]\n",
    "    fp = conf[0][1]\n",
    "    fn = conf[1][0]\n",
    "\n",
    "    prec = precision_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "    recall = recall_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "    acc = accuracy_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "    bca = balanced_accuracy_score(trueLabels, estimLabels)\n",
    "\n",
    "    f1 = f1_score(trueLabels, estimLabels, [1])\n",
    "\n",
    "    auc = roc_auc_score(trueLabels, estimLabels )\n",
    "\n",
    "    sensitivity = (1. * tp)/(tp+fn)\n",
    "    specificity = (1. * tn)/(tn+fp)\n",
    "\n",
    "\n",
    "    print( \"Confusion\" )\n",
    "    print(conf)\n",
    "\n",
    "    print( \"prec, recall, acc, bca\")\n",
    "    print(prec)\n",
    "    print(recall)\n",
    "    print(acc)\n",
    "    print(bca)\n",
    "\n",
    "    print( \"f1, auc\")\n",
    "    print(f1)\n",
    "    print(auc)\n",
    " \n",
    "    print(sensitivity, specificity)\n",
    "\n",
    "    print(classification_report(estimLabels, trueLabels, [0,1]))\n",
    "\n",
    "\n",
    "    \"\"\"\n",
    "    sensitivity = recall = tp / t = tp / (tp + fn)\n",
    "    specificity = tn / n = tn / (tn + fp)\n",
    "    precision = tp / p = tp / (tp + fp)\n",
    "    \"\"\"\n",
    "\n",
    "    \"\"\"\n",
    "    Formato para latex:  Accuracy (\\%) & Sensitivity (\\%) & Specificity (\\%) & F1-score (\\%) & AUC \n",
    "    \"\"\"\n",
    "\n",
    "    print( layer, \" & \" , \"{:.2f}\".format(acc*100), \" & \", \"{:.2f}\".format(sensitivity*100), \" & \", \"{:.2f}\".format(specificity*100), \" & \", \"{:.2f}\".format(f1*100), \" & \", \"{:.2f}\".format(auc*100) )\n",
    "    \n",
    "    return acc, sensitivity, specificity, f1, auc\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Class 0 bcaCurr 0.566667 TP 1.000000 TN 12.000000 FP 3.000000 FN 2.000000 acc 0.722222 sens 0.333333 spec 0.800000\n",
      "Class 1 bcaCurr 0.566667 TP 12.000000 TN 1.000000 FP 2.000000 FN 3.000000 acc 0.722222 sens 0.800000 spec 0.333333\n",
      "Confusion\n",
      "[[ 1  2]\n",
      " [ 3 12]]\n",
      "prec, recall, acc, bca\n",
      "0.8571428571428571\n",
      "0.8\n",
      "0.7222222222222222\n",
      "0.5666666666666667\n",
      "f1, auc\n",
      "0.8275862068965518\n",
      "0.5666666666666667\n",
      "0.8 0.3333333333333333\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.33      0.25      0.29         4\n",
      "           1       0.80      0.86      0.83        14\n",
      "\n",
      "    accuracy                           0.72        18\n",
      "   macro avg       0.57      0.55      0.56        18\n",
      "weighted avg       0.70      0.72      0.71        18\n",
      "\n",
      "RNFL  &  72.22  &  80.00  &  33.33  &  82.76  &  56.67\n",
      "0.7222222222222222\n",
      "{'acc': 0.7222222222222222, 'sens': 0.8, 'spec': 0.3333333333333333, 'f1': 0.8275862068965518, 'auc': 0.5666666666666667}\n",
      "Class 0 bcaCurr 0.546154 TP 2.000000 TN 9.000000 FP 4.000000 FN 3.000000 acc 0.611111 sens 0.400000 spec 0.692308\n",
      "Class 1 bcaCurr 0.546154 TP 9.000000 TN 2.000000 FP 3.000000 FN 4.000000 acc 0.611111 sens 0.692308 spec 0.400000\n",
      "Confusion\n",
      "[[2 3]\n",
      " [4 9]]\n",
      "prec, recall, acc, bca\n",
      "0.75\n",
      "0.6923076923076923\n",
      "0.6111111111111112\n",
      "0.5461538461538462\n",
      "f1, auc\n",
      "0.7199999999999999\n",
      "0.5461538461538462\n",
      "0.6923076923076923 0.4\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.40      0.33      0.36         6\n",
      "           1       0.69      0.75      0.72        12\n",
      "\n",
      "    accuracy                           0.61        18\n",
      "   macro avg       0.55      0.54      0.54        18\n",
      "weighted avg       0.59      0.61      0.60        18\n",
      "\n",
      "RNFL  &  61.11  &  69.23  &  40.00  &  72.00  &  54.62\n",
      "0.6111111111111112\n",
      "{'acc': 0.6111111111111112, 'sens': 0.6923076923076923, 'spec': 0.4, 'f1': 0.7199999999999999, 'auc': 0.5461538461538462}\n",
      "Class 0 bcaCurr 0.668831 TP 3.000000 TN 10.000000 FP 1.000000 FN 4.000000 acc 0.722222 sens 0.428571 spec 0.909091\n",
      "Class 1 bcaCurr 0.668831 TP 10.000000 TN 3.000000 FP 4.000000 FN 1.000000 acc 0.722222 sens 0.909091 spec 0.428571\n",
      "Confusion\n",
      "[[ 3  4]\n",
      " [ 1 10]]\n",
      "prec, recall, acc, bca\n",
      "0.7142857142857143\n",
      "0.9090909090909091\n",
      "0.7222222222222222\n",
      "0.6688311688311688\n",
      "f1, auc\n",
      "0.8\n",
      "0.6688311688311688\n",
      "0.9090909090909091 0.42857142857142855\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.43      0.75      0.55         4\n",
      "           1       0.91      0.71      0.80        14\n",
      "\n",
      "    accuracy                           0.72        18\n",
      "   macro avg       0.67      0.73      0.67        18\n",
      "weighted avg       0.80      0.72      0.74        18\n",
      "\n",
      "RNFL  &  72.22  &  90.91  &  42.86  &  80.00  &  66.88\n",
      "0.7222222222222222\n",
      "{'acc': 0.7222222222222222, 'sens': 0.9090909090909091, 'spec': 0.42857142857142855, 'f1': 0.8, 'auc': 0.6688311688311688}\n",
      "Class 0 bcaCurr 0.555556 TP 7.000000 TN 4.000000 FP 8.000000 FN 2.000000 acc 0.523810 sens 0.777778 spec 0.333333\n",
      "Class 1 bcaCurr 0.555556 TP 4.000000 TN 7.000000 FP 2.000000 FN 8.000000 acc 0.523810 sens 0.333333 spec 0.777778\n",
      "Confusion\n",
      "[[7 2]\n",
      " [8 4]]\n",
      "prec, recall, acc, bca\n",
      "0.6666666666666666\n",
      "0.3333333333333333\n",
      "0.5238095238095238\n",
      "0.5555555555555556\n",
      "f1, auc\n",
      "0.4444444444444444\n",
      "0.5555555555555556\n",
      "0.3333333333333333 0.7777777777777778\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.78      0.47      0.58        15\n",
      "           1       0.33      0.67      0.44         6\n",
      "\n",
      "    accuracy                           0.52        21\n",
      "   macro avg       0.56      0.57      0.51        21\n",
      "weighted avg       0.65      0.52      0.54        21\n",
      "\n",
      "RNFL  &  52.38  &  33.33  &  77.78  &  44.44  &  55.56\n",
      "0.5238095238095238\n",
      "{'acc': 0.5238095238095238, 'sens': 0.3333333333333333, 'spec': 0.7777777777777778, 'f1': 0.4444444444444444, 'auc': 0.5555555555555556}\n",
      "Class 0 bcaCurr 0.650000 TP 3.000000 TN 8.000000 FP 2.000000 FN 3.000000 acc 0.687500 sens 0.500000 spec 0.800000\n",
      "Class 1 bcaCurr 0.650000 TP 8.000000 TN 3.000000 FP 3.000000 FN 2.000000 acc 0.687500 sens 0.800000 spec 0.500000\n",
      "Confusion\n",
      "[[3 3]\n",
      " [2 8]]\n",
      "prec, recall, acc, bca\n",
      "0.7272727272727273\n",
      "0.8\n",
      "0.6875\n",
      "0.65\n",
      "f1, auc\n",
      "0.761904761904762\n",
      "0.65\n",
      "0.8 0.5\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.50      0.60      0.55         5\n",
      "           1       0.80      0.73      0.76        11\n",
      "\n",
      "    accuracy                           0.69        16\n",
      "   macro avg       0.65      0.66      0.65        16\n",
      "weighted avg       0.71      0.69      0.69        16\n",
      "\n",
      "RNFL  &  68.75  &  80.00  &  50.00  &  76.19  &  65.00\n",
      "0.6875\n",
      "{'acc': 0.6875, 'sens': 0.8, 'spec': 0.5, 'f1': 0.761904761904762, 'auc': 0.65}\n",
      "Class 0 bcaCurr 0.512500 TP 1.000000 TN 9.000000 FP 1.000000 FN 7.000000 acc 0.555556 sens 0.125000 spec 0.900000\n",
      "Class 1 bcaCurr 0.512500 TP 9.000000 TN 1.000000 FP 7.000000 FN 1.000000 acc 0.555556 sens 0.900000 spec 0.125000\n",
      "Confusion\n",
      "[[1 7]\n",
      " [1 9]]\n",
      "prec, recall, acc, bca\n",
      "0.5625\n",
      "0.9\n",
      "0.5555555555555556\n",
      "0.5125\n",
      "f1, auc\n",
      "0.6923076923076923\n",
      "0.5125\n",
      "0.9 0.125\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.12      0.50      0.20         2\n",
      "           1       0.90      0.56      0.69        16\n",
      "\n",
      "    accuracy                           0.56        18\n",
      "   macro avg       0.51      0.53      0.45        18\n",
      "weighted avg       0.81      0.56      0.64        18\n",
      "\n",
      "RNFL  &  55.56  &  90.00  &  12.50  &  69.23  &  51.25\n",
      "0.5555555555555556\n",
      "{'acc': 0.5555555555555556, 'sens': 0.9, 'spec': 0.125, 'f1': 0.6923076923076923, 'auc': 0.5125}\n",
      "Class 0 bcaCurr 0.533654 TP 3.000000 TN 9.000000 FP 4.000000 FN 5.000000 acc 0.571429 sens 0.375000 spec 0.692308\n",
      "Class 1 bcaCurr 0.533654 TP 9.000000 TN 3.000000 FP 5.000000 FN 4.000000 acc 0.571429 sens 0.692308 spec 0.375000\n",
      "Confusion\n",
      "[[3 5]\n",
      " [4 9]]\n",
      "prec, recall, acc, bca\n",
      "0.6428571428571429\n",
      "0.6923076923076923\n",
      "0.5714285714285714\n",
      "0.5336538461538461\n",
      "f1, auc\n",
      "0.6666666666666666\n",
      "0.5336538461538461\n",
      "0.6923076923076923 0.375\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.38      0.43      0.40         7\n",
      "           1       0.69      0.64      0.67        14\n",
      "\n",
      "    accuracy                           0.57        21\n",
      "   macro avg       0.53      0.54      0.53        21\n",
      "weighted avg       0.59      0.57      0.58        21\n",
      "\n",
      "RNFL  &  57.14  &  69.23  &  37.50  &  66.67  &  53.37\n",
      "0.5714285714285714\n",
      "{'acc': 0.5714285714285714, 'sens': 0.6923076923076923, 'spec': 0.375, 'f1': 0.6666666666666666, 'auc': 0.5336538461538461}\n",
      "Class 0 bcaCurr 0.505952 TP 3.000000 TN 7.000000 FP 5.000000 FN 4.000000 acc 0.526316 sens 0.428571 spec 0.583333\n",
      "Class 1 bcaCurr 0.505952 TP 7.000000 TN 3.000000 FP 4.000000 FN 5.000000 acc 0.526316 sens 0.583333 spec 0.428571\n",
      "Confusion\n",
      "[[3 4]\n",
      " [5 7]]\n",
      "prec, recall, acc, bca\n",
      "0.6363636363636364\n",
      "0.5833333333333334\n",
      "0.5263157894736842\n",
      "0.5059523809523809\n",
      "f1, auc\n",
      "0.6086956521739131\n",
      "0.505952380952381\n",
      "0.5833333333333334 0.42857142857142855\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.43      0.38      0.40         8\n",
      "           1       0.58      0.64      0.61        11\n",
      "\n",
      "    accuracy                           0.53        19\n",
      "   macro avg       0.51      0.51      0.50        19\n",
      "weighted avg       0.52      0.53      0.52        19\n",
      "\n",
      "RNFL  &  52.63  &  58.33  &  42.86  &  60.87  &  50.60\n",
      "0.5263157894736842\n",
      "{'acc': 0.5263157894736842, 'sens': 0.5833333333333334, 'spec': 0.42857142857142855, 'f1': 0.6086956521739131, 'auc': 0.505952380952381}\n",
      "Class 0 bcaCurr 0.523077 TP 1.000000 TN 11.000000 FP 2.000000 FN 4.000000 acc 0.666667 sens 0.200000 spec 0.846154\n",
      "Class 1 bcaCurr 0.523077 TP 11.000000 TN 1.000000 FP 4.000000 FN 2.000000 acc 0.666667 sens 0.846154 spec 0.200000\n",
      "Confusion\n",
      "[[ 1  4]\n",
      " [ 2 11]]\n",
      "prec, recall, acc, bca\n",
      "0.7333333333333333\n",
      "0.8461538461538461\n",
      "0.6666666666666666\n",
      "0.5230769230769231\n",
      "f1, auc\n",
      "0.7857142857142856\n",
      "0.5230769230769231\n",
      "0.8461538461538461 0.2\n",
      "              precision    recall  f1-score   support\n",
      "\n",
      "           0       0.20      0.33      0.25         3\n",
      "           1       0.85      0.73      0.79        15\n",
      "\n",
      "    accuracy                           0.67        18\n",
      "   macro avg       0.52      0.53      0.52        18\n",
      "weighted avg       0.74      0.67      0.70        18\n",
      "\n",
      "RNFL  &  66.67  &  84.62  &  20.00  &  78.57  &  52.31\n",
      "0.6666666666666666\n",
      "{'acc': 0.6666666666666666, 'sens': 0.8461538461538461, 'spec': 0.2, 'f1': 0.7857142857142856, 'auc': 0.5230769230769231}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass normalize=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n",
      "/home/monica/.virtualenvs/tadpole/lib64/python3.6/site-packages/sklearn/utils/validation.py:72: FutureWarning: Pass labels=[0, 1] as keyword args. From version 1.0 (renaming of 0.25) passing these as positional arguments will result in an error\n",
      "  \"will result in an error\", FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "COLUMN_NAMES = ['acc', 'sens', 'spec', 'f1', 'auc']\n",
    "\n",
    "eval_df = pd.DataFrame(columns=COLUMN_NAMES)\n",
    "\n",
    "for i in range(0,9):\n",
    "    \n",
    "    acc, sensitivity, specificity, f1, auc = evaluation(prediction[i])\n",
    "\n",
    "    print(acc)\n",
    "    \n",
    "    new_row = {'acc':acc, 'sens':sensitivity, 'spec':specificity, 'f1':f1, 'auc': auc}\n",
    "    \n",
    "    print(new_row)\n",
    "    \n",
    "    #append row to the dataframe\n",
    "    eval_df = eval_df.append(new_row, ignore_index=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RNFL  &  62.08 $\\pm$ 8.08  & 72.85 $\\pm$ 18.23  & 39.65 $\\pm$ 18.54  & 70.08 $\\pm$ 11.87  & 56.25 $\\pm$ 5.85  \\\\"
     ]
    }
   ],
   "source": [
    "m = eval_df.mean()\n",
    "s = eval_df.std()\n",
    "\n",
    "print( layer, \" & \", \"{:.2f}\".format(m['acc']*100), \"$\\pm$\", \"{:.2f}\".format(s['acc']*100), \" & \",  end='')\n",
    "print( \"{:.2f}\".format(m['sens']*100), \"$\\pm$\", \"{:.2f}\".format(s['sens']*100), \" & \",  end='' )\n",
    "print( \"{:.2f}\".format(m['spec']*100), \"$\\pm$\", \"{:.2f}\".format(s['spec']*100), \" & \",  end='' )\n",
    "print( \"{:.2f}\".format(m['f1']*100), \"$\\pm$\", \"{:.2f}\".format(s['f1']*100), \" & \",  end='' )\n",
    "print( \"{:.2f}\".format(m['auc']*100), \"$\\pm$\", \"{:.2f}\".format(s['auc']*100), \" \\\\\\\\\",  end='' )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [],
   "source": [
    "m = eval_df.max()\n",
    "s = eval_df.min()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "RNFL  &  72.22 - 52.38  & 90.91 - 33.33  & 77.78 - 12.50  & 82.76 - 44.44  & 66.88 - 50.60  \\\\"
     ]
    }
   ],
   "source": [
    "print( layer, \" & \", \"{:.2f}\".format(m['acc']*100), \"-\", \"{:.2f}\".format(s['acc']*100), \" & \",  end='')\n",
    "print( \"{:.2f}\".format(m['sens']*100), \"-\", \"{:.2f}\".format(s['sens']*100), \" & \",  end='' )\n",
    "print( \"{:.2f}\".format(m['spec']*100), \"-\", \"{:.2f}\".format(s['spec']*100), \" & \",  end='' )\n",
    "print( \"{:.2f}\".format(m['f1']*100), \"-\", \"{:.2f}\".format(s['f1']*100), \" & \",  end='' )\n",
    "print( \"{:.2f}\".format(m['auc']*100), \"-\", \"{:.2f}\".format(s['auc']*100), \" \\\\\\\\\",  end='' )\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "acc     0.523810\n",
       "sens    0.333333\n",
       "spec    0.125000\n",
       "f1      0.444444\n",
       "auc     0.505952\n",
       "dtype: float64"
      ]
     },
     "execution_count": 164,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

